Spatial ecology, optimal control and game theoretical fishing problems

Of paramount importance in both ecological systems and economic policies are the problems of harvesting of natural resources. A paradigmatic situation where this question is raised is that of fishing strategies. Indeed, overfishing is a well-known problem in the management of live-stocks, as being too greedy may lead to an overall dramatic depletion of the population we are harvesting. A closely related topic is that of Nash equilibria in the context of fishing policies. Namely, two players being in competition for the same pool of resources, is it possible for them to find an equilibrium situation? The goal of this paper is to provide a detailed analysis of these two queries (\emph{i.e} optimal fishing strategies for single-player models and study of Nash equilibria for multiple players games) by using a basic yet instructive mathematical model, the logistic-diffusive equation. In this framework, the underlying model simply reads $-\mu\Delta \theta=\theta(K(x)-\alpha(x)-\theta)$ where $K$ accounts for natural resources, $\theta$ for the density of the population that is being harvested and $\alpha=\alpha(x)$ encodes either the single player fishing strategy or, when dealing with Nash equilibria, a combination of the fishing strategies of both players. This article consists of two main parts. The first one gives a very fine characterisation of the optimisers for the single-player game. In the case where two players are involved, we aim at finding a Nash equilibrium. We prove the existence of Nash equilibria in several different regimes \textcolor{black}{and investigate several related qualitative queries}.Our study is completed by a variety of numerical simulations that illustrate our results and allow us to formulate open questions and conjectures.

==> GAMES/ELLIPTIC_COMP.m <==




MU=[0.100 0.050 0.020 0.010 0.005 0.003 0.001 0.0003 0.0002 0.0001 0.0005];

for i=1:length(MU)
    mu=MU(i);
    Nx1=200;
    Nx2=60;
    %from 1000 to 2000
    [y1,m1]=gradientElliptic(mu,1,Nx1,1,0.6,10);
    %[y2,m2]=gradientElliptic(mu,2,Nx2,1,0.6,1);
    Dy1{i}=y1; Dm1{i}=m1;
    %Dy2{i}=y2; Dm2{i}=m2;
    
    fy1=figure
        plot(y1,'LineWidth',2.5)
        set(gca,'FontSize',15)
        xlabel('$x$','interpreter','latex','fontsize',20')
        ylabel('$\theta$','interpreter','latex','fontsize',20')
        title(strcat('Elliptic optimum, $\int\theta=$',num2str(round(sum(y1)*(1/Nx1),3)),', $\mu=$',num2str(mu)),'interpreter','latex','fontsize',17);
        ylim([0 1]);
        hold on;
        area(m1,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
        xticks([0 Nx1/2 Nx1]);
        xticklabels({'0','0.5' '1'});
        set(fy1,'PaperSize',[6 5]);
        print(fy1,strcat('d1EllState',num2str(i),'.pdf'),'-dpdf');

    
    
%     fy2=figure
%         surf(y2)
%         colormap('jet');
%         colorbar
%         caxis([0 1]);
%         shading interp;
%         view(2);
%         set(gca,'FontSize',15)
%         xlim([1 Nx2]);
%         ylim([1 Nx2]);
%         xticks([1 Nx2/2 Nx2]);
%         xticklabels({'0','0.5' '1'});
%         yticks([1 Nx2/2 Nx2]);
%         yticklabels({'0','0.5' '1'});
%         xlabel('$x$','interpreter','latex','fontsize',20')
%         ylabel('$y$','interpreter','latex','fontsize',20')
%         title(strcat('Elliptic optimum, $\int\theta=$',num2str(round(sum(sum(y2))*(1/Nx2)^2,3)),', $\mu=$',num2str(mu)),'interpreter','latex','fontsize',17);
%         set(fy2,'PaperSize',[6 5]);
%         print(fy2,strcat('d2EllState',num2str(i),'.pdf'),'-dpdf');

%     fm2=figure
%         surf(m2)
%         colormap('jet');
%         colorbar
%         caxis([0 1]);%     fm2=figure
%         surf(m2)
%         colormap('jet');
%         colorbar
%         caxis([0 1]);
%         shading interp;
%         view(2);
%         set(gca,'FontSize',15)
%         xlim([1 Nx2]);
%         ylim([1 Nx2]);
%         xticks([1 Nx2/2 Nx2]);
%         xticklabels({'0','0.5' '1'});
%         yticks([1 Nx2/2 Nx2]);
%         yticklabels({'0','0.5' '1'});
%         xlabel('$x$','interpreter','latex','fontsize',20')
%         ylabel('$y$','interpreter','latex','fontsize',20')
%         title(strcat('Resources, $\mu=$',num2str(mu)),'interpreter','latex','fontsize',17);
%         set(fm2,'PaperSize',[6 5]);
%         print(fm2,strcat('d2Ellm',num2str(i),'.pdf'),'-dpdf');

%         shading interp;
%         view(2);
%         set(gca,'FontSize',15)
%         xlim([1 Nx2]);
%         ylim([1 Nx2]);
%         xticks([1 Nx2/2 Nx2]);
%         xticklabels({'0','0.5' '1'});
%         yticks([1 Nx2/2 Nx2]);
%         yticklabels({'0','0.5' '1'});
%         xlabel('$x$','interpreter','latex','fontsize',20')
%         ylabel('$y$','interpreter','latex','fontsize',20')
%         title(strcat('Resources, $\mu=$',num2str(mu)),'interpreter','latex','fontsize',17);
%         set(fm2,'PaperSize',[6 5]);
%         print(fm2,strcat('d2Ellm',num2str(i),'.pdf'),'-dpdf');



end



==> GAMES/FindPerturbation.m <==
% Find maximal perturbation through the swich function
function alpha=FindPerturbation(u,p,alpha0,kappa,norm,bound)
    
[sz1 sz2]=size(u);


opt=casadi.Opti();
h = opt.variable(sz1,sz2);     
    opt.subject_to(sum(sum(h.^2))./(sz1*sz2)<=norm);
    opt.subject_to(sum(sum(alpha0+h))./(sz1*sz2)<=bound);
    opt.subject_to(alpha0+h<=ones(sz1,sz2));
    opt.subject_to(alpha0+h>=zeros(sz1,sz2));

   opt.minimize(-sum(sum(u.*(ones(sz1,sz2)-p).*h)));

    p_opts = struct('expand',true);
    s_opts = struct('max_iter',10000,'constr_viol_tol',10^(-6),'compl_inf_tol',10^(-6),'acceptable_tol',10^(-6));
    opt.solver('ipopt',p_opts,s_opts);
    tic
        sol = opt.solve();   % actual solve
    toc
    alpha=sol.value(h);
end

==> GAMES/IPOPT_FD.m <==
function [y,n]=IPOPT_FD(yy,mm,Nx,ibound,kappa,mu,d,r,cond)
%For marine reserves
L=1;
    tol=10^(-16);
    tolfish=10^(-2);

if d==2
    Ny=Nx;
    xi = 0; xf = L; % Domain of the problem
    delta=0.1;

    % Discretization of the Space
    xline = linspace(xi,xf,Nx);
    %xline = xline(2:end-1);
    dx = xline(2) - xline(1);

    ellOpt=casadi.Opti();


    Y = ellOpt.variable(Nx,Ny);     
    m = ellOpt.variable(Nx,Ny);

        for j=2:Nx-1
            for k=2:Ny-1
               ellOpt.subject_to(-tol<=(-4*mu*Y(j,k)+mu*Y(j+1,k)+mu*Y(j-1,k)+mu*Y(j,k-1)+mu*Y(j,k+1)+dx^2*Y(j,k)*(r(j,k)-m(j,k)-Y(j,k))));
               ellOpt.subject_to(tol>=(-4*mu*Y(j,k)+mu*Y(j+1,k)+mu*Y(j-1,k)+mu*Y(j,k-1)+mu*Y(j,k+1)+dx^2*Y(j,k)*(r(j,k)-m(j,k)-Y(j,k))));
            end
        end

            for i=2:Ny-1
                ellOpt.subject_to(tol>=(-4*mu*Y(1,i)+mu*Y(2,i)+mu*Y(2,i)+mu*Y(1,i+1)+mu*Y(1,i-1))+(dx^2*Y(1,i)*(r(1,i)-m(1,i)-Y(1,i))));
                ellOpt.subject_to(-tol<=(-4*mu*Y(1,i)+mu*Y(2,i)+mu*Y(2,i)+mu*Y(1,i+1)+mu*Y(1,i-1))+(dx^2*Y(1,i)*(r(1,i)-m(1,i)-Y(1,i))));

                ellOpt.subject_to(tol>=(-4*mu*Y(Nx,i)+mu*Y(Nx-1,i)+mu*Y(Nx-1,i)+mu*Y(Nx,i+1)+mu*Y(Nx,i-1))+(dx^2*Y(Nx,i)*(r(Nx,i)-m(Nx,i)-Y(Nx,i))));
                ellOpt.subject_to(-tol<=(-4*mu*Y(Nx,i)+mu*Y(Nx-1,i)+mu*Y(Nx-1,i)+mu*Y(Nx,i+1)+mu*Y(Nx,i-1))+(dx^2*Y(Nx,i)*(r(Nx,i)-m(Nx,i)-Y(Nx,i))));

            end
           %opti.subject_to(-tol<=(-2*mu*Y(j)+mu*Y(j+1)+mu*Y(j-1)+dx^2*Y(j)*(r(j)-m(j)-Y(j))));

            for j=2:Nx-1
                ellOpt.subject_to(tol>=(-4*mu*Y(j,1)+mu*Y(j,2)+mu*Y(j,2)+mu*Y(j+1,1)+mu*Y(j-1,1))+(dx^2*Y(j,1)*(r(j,1)-m(j,1)-Y(j,1))));
                ellOpt.subject_to(tol>=(-4*mu*Y(j,Ny)+mu*Y(j,Ny-1)+mu*Y(j,Ny-1)+mu*Y(j+1,Ny)+mu*Y(j-1,Ny))+(dx^2*Y(j,Ny)*(r(j,Ny)-m(j,Ny)-Y(j,Ny))));

                ellOpt.subject_to(-tol<=(-4*mu*Y(j,1)+mu*Y(j,2)+mu*Y(j,2)+mu*Y(j+1,1)+mu*Y(j-1,1))+(dx^2*Y(j,1)*(r(j,1)-m(j,1)-Y(j,1))));
                ellOpt.subject_to(-tol<=(-4*mu*Y(j,Ny)+mu*Y(j,Ny-1)+mu*Y(j,Ny-1)+mu*Y(j+1,Ny)+mu*Y(j-1,Ny))+(dx^2*Y(j,Ny)*(r(j,Ny)-m(j,Ny)-Y(j,Ny))));
            end

            ellOpt.subject_to(tol>=(-4*mu*Y(1,1)+2*mu*Y(2,1)+2*mu*Y(1,2)+(dx^2*Y(1,1)*(r(1,1)-m(1,1)-Y(1,1)))));
            ellOpt.subject_to(tol>=(-4*mu*Y(1,Ny)+2*mu*Y(2,Ny)+2*mu*Y(1,Ny-1)+(dx^2*Y(1,Ny)*(r(1,Ny)-m(1,Ny)-Y(1,Ny)))));
            ellOpt.subject_to(tol>=(-4*mu*Y(Nx,1)+2*mu*Y(Nx-1,1)+2*mu*Y(Nx,2)+(dx^2*Y(Nx,1)*(r(Nx,1)-m(Nx,1)-Y(Nx,1)))));
            ellOpt.subject_to(tol>=(-4*mu*Y(Nx,Ny)+2*mu*Y(Nx-1,Ny)+2*mu*Y(Nx,Ny-1)+(dx^2*Y(Nx,Ny)*(r(Nx,Ny)-m(Nx,Ny)-Y(Nx,Ny)))));

            ellOpt.subject_to(-tol<=(-4*mu*Y(1,1)+2*mu*Y(2,1)+2*mu*Y(1,2)+(dx^2*Y(1,1)*(r(1,1)-m(1,1)-Y(1,1)))));
            ellOpt.subject_to(-tol<=(-4*mu*Y(1,Ny)+2*mu*Y(2,Ny)+2*mu*Y(1,Ny-1)+(dx^2*Y(1,Ny)*(r(1,Ny)-m(1,Ny)-Y(1,Ny)))));
            ellOpt.subject_to(-tol<=(-4*mu*Y(Nx,1)+2*mu*Y(Nx-1,1)+2*mu*Y(Nx,2)+(dx^2*Y(Nx,1)*(r(Nx,1)-m(Nx,1)-Y(Nx,1)))));
            ellOpt.subject_to(-tol<=(-4*mu*Y(Nx,Ny)+2*mu*Y(Nx-1,Ny)+2*mu*Y(Nx,Ny-1)+(dx^2*Y(Nx,Ny)*(r(Nx,Ny)-m(Nx,Ny)-Y(Nx,Ny)))));

    % ---- Control constraints -----------
    %     m is limited
        for j=1:Nx
            for i=1:Ny
                ellOpt.subject_to(m(j,i)>=0);
                ellOpt.subject_to(m(j,i)<=kappa);
            end
        end


         ellOpt.subject_to(trapz(trapz(m)')*dx^2<=ibound*L*kappa);
         %ellOpt.subject_to(trapz(trapz(m)')*dx^2>=ibound*2*L*kappa-delta);
        ellOpt.minimize(-trapz(trapz(m.*Y)'))
    for i=1:Nx
        for j=1:Ny
            ellOpt.set_initial(Y(i,j), yy(i,j));
            ellOpt.set_initial(m(i,j), mm(i,j));
        end
    end


    %% ---- solve NLP              ------
        p_opts = struct('expand',true);
        s_opts = struct('max_iter',10000,'constr_viol_tol',10^(-6),'compl_inf_tol',10^(-6),'acceptable_tol',5*10^(-12));
        ellOpt.solver('ipopt',p_opts,s_opts);
        tic
        sol = ellOpt.solve();   % actual solve
        toc



    n=sol.value(m);
    y=sol.value(Y);

    
end
if d==1
        xi = 0; xf = L; % Domain of the problem
    delta=0.1;

    % Discretization of the Space
    xline = linspace(xi,xf,Nx);
    %xline = xline(2:end-1);
    dx = xline(2) - xline(1);

    opti = casadi.Opti();  % CasADi function
    %% ----  variables ---------
    Y = opti.variable(Nx); % state
    m = opti.variable(Nx);
    %% ---- constraints --------
       for j=2:Nx-1
           opti.subject_to(-tol<=(-2*mu*Y(j)+mu*Y(j+1)+mu*Y(j-1)+dx^2*Y(j)*(r(j)-m(j)-Y(j))));
           opti.subject_to(tol>=(-2*mu*Y(j)+mu*Y(j+1)+mu*Y(j-1)+dx^2*Y(j)*(r(j)-m(j)-Y(j))));
       end
       if cond=='d'
          opti.subject_to(0==Y(1));
          opti.subject_to(0==Y(Nx));
       end

% % 
       if cond=='n'
           opti.subject_to(tol>=(-2*mu*Y(1)+2*mu*Y(2))+(dx^2*Y(1)*(r(1)-m(1)-Y(1))));
           opti.subject_to(-tol<=(-2*mu*Y(1)+2*mu*Y(2))+(dx^2*Y(1)*(r(1)-m(1)-Y(1))));
           opti.subject_to(-tol<=(-2*mu*Y(Nx)+2*mu*Y(Nx-1))+(dx^2*Y(Nx)*(r(Nx)-m(Nx)-Y(Nx))));
           opti.subject_to(tol>=(-2*mu*Y(Nx)+2*mu*Y(Nx-1))+(dx^2*Y(Nx)*(r(Nx)-m(Nx)-Y(Nx))));

%            opti.subject_to(Y(1)==Y(2));
%            opti.subject_to(Y(Nx)==Y(Nx-1));

       end

    %% ---- Control constraints -----------
    %     m is limited
        for j=1:Nx
            opti.subject_to(m(j)>=0);
            opti.subject_to(m(j)<=kappa);
        end
        %Integral constraint
            opti.subject_to(trapz(m)*(L)/Nx<=ibound*L);
            %opti.subject_to(trapz(m)*(L)/Nx>=ibound*L*kappa-delta);


    %% ---- Optimization objective  ----------
    %opti.minimize(-trapz(m.*Y))%+ibound*trapz(m))
    

    opti.minimize(-trapz(m.*Y))
   % opti.minimize(-trapz(m.*Y)+(1/sqrt(mu))*ibound*sum(exp(0.1*m)./(1+exp(0.1*m))+exp(m)./(1+exp(m))+exp(10*m)./(1+exp(10*m))-1.5))
    %opti.minimize(-trapz(m.*Y)+(1/sqrt(mu))*ibound*sum(m.^0.1))

    %% ---- initial guesses for solver ---
    for i=1:Nx
            opti.set_initial(Y(i), yy(i));
            opti.set_initial(m(i), mm(i));
    end

    %% ---- solve NLP              ------
    p_opts = struct('expand',true);
    s_opts = struct('max_iter',5000,'constr_viol_tol',10^(-8),'compl_inf_tol',10^(-8));
    opti.solver('ipopt',p_opts,s_opts);

    tic
    sol = opti.solve();   % actual solve
    toc
    n=sol.value(m);
    y=sol.value(Y);



    
end


end

==> GAMES/IPOPT_FDeq.m <==
function [y,n]=IPOPT_FDeq(yy,mm,Nx,ibound,kappa,mu,d,r,cond)
%For marine reserves
L=1;
    tol=10^(-16);
    tolfish=10^(-2);

if d==2
    Ny=Nx;
    xi = 0; xf = L; % Domain of the problem
    delta=0.1;

    % Discretization of the Space
    xline = linspace(xi,xf,Nx);
    %xline = xline(2:end-1);
    dx = xline(2) - xline(1);

    ellOpt=casadi.Opti();


    Y = ellOpt.variable(Nx,Ny);     
    m = ellOpt.variable(Nx,Ny);

        for j=2:Nx-1
            for k=2:Ny-1
               ellOpt.subject_to(-tol<=(-4*mu*Y(j,k)+mu*Y(j+1,k)+mu*Y(j-1,k)+mu*Y(j,k-1)+mu*Y(j,k+1)+dx^2*Y(j,k)*(r(j,k)-m(j,k)-Y(j,k))));
               ellOpt.subject_to(tol>=(-4*mu*Y(j,k)+mu*Y(j+1,k)+mu*Y(j-1,k)+mu*Y(j,k-1)+mu*Y(j,k+1)+dx^2*Y(j,k)*(r(j,k)-m(j,k)-Y(j,k))));
            end
        end

            for i=2:Ny-1
                ellOpt.subject_to(tol>=(-4*mu*Y(1,i)+mu*Y(2,i)+mu*Y(2,i)+mu*Y(1,i+1)+mu*Y(1,i-1))+(dx^2*Y(1,i)*(r(1,i)-m(1,i)-Y(1,i))));
                ellOpt.subject_to(-tol<=(-4*mu*Y(1,i)+mu*Y(2,i)+mu*Y(2,i)+mu*Y(1,i+1)+mu*Y(1,i-1))+(dx^2*Y(1,i)*(r(1,i)-m(1,i)-Y(1,i))));

                ellOpt.subject_to(tol>=(-4*mu*Y(Nx,i)+mu*Y(Nx-1,i)+mu*Y(Nx-1,i)+mu*Y(Nx,i+1)+mu*Y(Nx,i-1))+(dx^2*Y(Nx,i)*(r(Nx,i)-m(Nx,i)-Y(Nx,i))));
                ellOpt.subject_to(-tol<=(-4*mu*Y(Nx,i)+mu*Y(Nx-1,i)+mu*Y(Nx-1,i)+mu*Y(Nx,i+1)+mu*Y(Nx,i-1))+(dx^2*Y(Nx,i)*(r(Nx,i)-m(Nx,i)-Y(Nx,i))));

            end
           %opti.subject_to(-tol<=(-2*mu*Y(j)+mu*Y(j+1)+mu*Y(j-1)+dx^2*Y(j)*(r(j)-m(j)-Y(j))));

            for j=2:Nx-1
                ellOpt.subject_to(tol>=(-4*mu*Y(j,1)+mu*Y(j,2)+mu*Y(j,2)+mu*Y(j+1,1)+mu*Y(j-1,1))+(dx^2*Y(j,1)*(r(j,1)-m(j,1)-Y(j,1))));
                ellOpt.subject_to(tol>=(-4*mu*Y(j,Ny)+mu*Y(j,Ny-1)+mu*Y(j,Ny-1)+mu*Y(j+1,Ny)+mu*Y(j-1,Ny))+(dx^2*Y(j,Ny)*(r(j,Ny)-m(j,Ny)-Y(j,Ny))));

                ellOpt.subject_to(-tol<=(-4*mu*Y(j,1)+mu*Y(j,2)+mu*Y(j,2)+mu*Y(j+1,1)+mu*Y(j-1,1))+(dx^2*Y(j,1)*(r(j,1)-m(j,1)-Y(j,1))));
                ellOpt.subject_to(-tol<=(-4*mu*Y(j,Ny)+mu*Y(j,Ny-1)+mu*Y(j,Ny-1)+mu*Y(j+1,Ny)+mu*Y(j-1,Ny))+(dx^2*Y(j,Ny)*(r(j,Ny)-m(j,Ny)-Y(j,Ny))));
            end

            ellOpt.subject_to(tol>=(-4*mu*Y(1,1)+2*mu*Y(2,1)+2*mu*Y(1,2)+(dx^2*Y(1,1)*(r(1,1)-m(1,1)-Y(1,1)))));
            ellOpt.subject_to(tol>=(-4*mu*Y(1,Ny)+2*mu*Y(2,Ny)+2*mu*Y(1,Ny-1)+(dx^2*Y(1,Ny)*(r(1,Ny)-m(1,Ny)-Y(1,Ny)))));
            ellOpt.subject_to(tol>=(-4*mu*Y(Nx,1)+2*mu*Y(Nx-1,1)+2*mu*Y(Nx,2)+(dx^2*Y(Nx,1)*(r(Nx,1)-m(Nx,1)-Y(Nx,1)))));
            ellOpt.subject_to(tol>=(-4*mu*Y(Nx,Ny)+2*mu*Y(Nx-1,Ny)+2*mu*Y(Nx,Ny-1)+(dx^2*Y(Nx,Ny)*(r(Nx,Ny)-m(Nx,Ny)-Y(Nx,Ny)))));

            ellOpt.subject_to(-tol<=(-4*mu*Y(1,1)+2*mu*Y(2,1)+2*mu*Y(1,2)+(dx^2*Y(1,1)*(r(1,1)-m(1,1)-Y(1,1)))));
            ellOpt.subject_to(-tol<=(-4*mu*Y(1,Ny)+2*mu*Y(2,Ny)+2*mu*Y(1,Ny-1)+(dx^2*Y(1,Ny)*(r(1,Ny)-m(1,Ny)-Y(1,Ny)))));
            ellOpt.subject_to(-tol<=(-4*mu*Y(Nx,1)+2*mu*Y(Nx-1,1)+2*mu*Y(Nx,2)+(dx^2*Y(Nx,1)*(r(Nx,1)-m(Nx,1)-Y(Nx,1)))));
            ellOpt.subject_to(-tol<=(-4*mu*Y(Nx,Ny)+2*mu*Y(Nx-1,Ny)+2*mu*Y(Nx,Ny-1)+(dx^2*Y(Nx,Ny)*(r(Nx,Ny)-m(Nx,Ny)-Y(Nx,Ny)))));

    % ---- Control constraints -----------
    %     m is limited
        for j=1:Nx
            for i=1:Ny
                ellOpt.subject_to(m(j,i)>=0);
                ellOpt.subject_to(m(j,i)<=kappa);
            end
        end


         ellOpt.subject_to(trapz(trapz(m)')*dx^2<=ibound*L*kappa);
         %ellOpt.subject_to(trapz(trapz(m)')*dx^2>=ibound*2*L*kappa-delta);
        ellOpt.minimize(-trapz(trapz(m.*Y)'))
    for i=1:Nx
        for j=1:Ny
            ellOpt.set_initial(Y(i,j), yy(i,j));
            ellOpt.set_initial(m(i,j), mm(i,j));
        end
    end


    %% ---- solve NLP              ------
        p_opts = struct('expand',true);
        s_opts = struct('max_iter',10000,'constr_viol_tol',10^(-6),'compl_inf_tol',10^(-6),'acceptable_tol',5*10^(-12));
        ellOpt.solver('ipopt',p_opts,s_opts);
        tic
        sol = ellOpt.solve();   % actual solve
        toc



    n=sol.value(m);
    y=sol.value(Y);

    
end
if d==1
        xi = 0; xf = L; % Domain of the problem
    delta=0.01;

    % Discretization of the Space
    xline = linspace(xi,xf,Nx);
    %xline = xline(2:end-1);
    dx = xline(2) - xline(1);

    opti = casadi.Opti();  % CasADi function
    %% ----  variables ---------
    Y = opti.variable(Nx); % state
    m = opti.variable(Nx);
    %% ---- constraints --------
       for j=2:Nx-1
           opti.subject_to(-tol<=(-2*mu*Y(j)+mu*Y(j+1)+mu*Y(j-1)+dx^2*Y(j)*(r(j)-m(j)-Y(j))));
           opti.subject_to(tol>=(-2*mu*Y(j)+mu*Y(j+1)+mu*Y(j-1)+dx^2*Y(j)*(r(j)-m(j)-Y(j))));
       end
       if cond=='d'
          opti.subject_to(0==Y(1));
          opti.subject_to(0==Y(Nx));
       end

% % 
       if cond=='n'
           opti.subject_to(tol>=(-2*mu*Y(1)+2*mu*Y(2))+(dx^2*Y(1)*(r(1)-m(1)-Y(1))));
           opti.subject_to(-tol<=(-2*mu*Y(1)+2*mu*Y(2))+(dx^2*Y(1)*(r(1)-m(1)-Y(1))));
           opti.subject_to(-tol<=(-2*mu*Y(Nx)+2*mu*Y(Nx-1))+(dx^2*Y(Nx)*(r(Nx)-m(Nx)-Y(Nx))));
           opti.subject_to(tol>=(-2*mu*Y(Nx)+2*mu*Y(Nx-1))+(dx^2*Y(Nx)*(r(Nx)-m(Nx)-Y(Nx))));

%            opti.subject_to(Y(1)==Y(2));
%            opti.subject_to(Y(Nx)==Y(Nx-1));

       end

    %% ---- Control constraints -----------
    %     m is limited
        for j=1:Nx
            opti.subject_to(m(j)>=0);
            opti.subject_to(m(j)<=kappa);
        end
        %Integral constraint
            opti.subject_to(trapz(m)*(L)/Nx<=ibound*L);
            opti.subject_to(trapz(m)*(L)/Nx>=ibound*L*kappa-delta);


    %% ---- Optimization objective  ----------
    %opti.minimize(-trapz(m.*Y))%+ibound*trapz(m))
    

    opti.minimize(-trapz(m.*Y))
   % opti.minimize(-trapz(m.*Y)+(1/sqrt(mu))*ibound*sum(exp(0.1*m)./(1+exp(0.1*m))+exp(m)./(1+exp(m))+exp(10*m)./(1+exp(10*m))-1.5))
    %opti.minimize(-trapz(m.*Y)+(1/sqrt(mu))*ibound*sum(m.^0.1))

    %% ---- initial guesses for solver ---
    for i=1:Nx
            opti.set_initial(Y(i), yy(i));
            opti.set_initial(m(i), mm(i));
    end

    %% ---- solve NLP              ------
    p_opts = struct('expand',true);
    s_opts = struct('max_iter',5000,'constr_viol_tol',10^(-8),'compl_inf_tol',10^(-8));
    opti.solver('ipopt',p_opts,s_opts);

    tic
    sol = opti.solve();   % actual solve
    toc
    n=sol.value(m);
    y=sol.value(Y);



    
end


end

==> GAMES/IPOPT_FDv2.m <==
function [y,n]=IPOPT_FDv2(yy,mm,Nx,ibound,kappa,mu,d,r,cond)
%For marine reserves
L=1;
    tol=10^(-16);
    tolfish=10^(-2);

if d==2
    Ny=Nx;
    xi = 0; xf = L; % Domain of the problem
    delta=0.1;

    % Discretization of the Space
    xline = linspace(xi,xf,Nx);
    %xline = xline(2:end-1);
    dx = xline(2) - xline(1);

    ellOpt=casadi.Opti();


    Y = ellOpt.variable(Nx,Ny);     
    m = ellOpt.variable(Nx,Ny);

        for j=2:Nx-1
            for k=2:Ny-1
               ellOpt.subject_to(-tol<=(-4*mu*Y(j,k)+mu*Y(j+1,k)+mu*Y(j-1,k)+mu*Y(j,k-1)+mu*Y(j,k+1)+dx^2*Y(j,k)*(r(j,k)-m(j,k)-Y(j,k))));
               ellOpt.subject_to(tol>=(-4*mu*Y(j,k)+mu*Y(j+1,k)+mu*Y(j-1,k)+mu*Y(j,k-1)+mu*Y(j,k+1)+dx^2*Y(j,k)*(r(j,k)-m(j,k)-Y(j,k))));
            end
        end

            for i=2:Ny-1
                ellOpt.subject_to(tol>=(-4*mu*Y(1,i)+mu*Y(2,i)+mu*Y(2,i)+mu*Y(1,i+1)+mu*Y(1,i-1))+(dx^2*Y(1,i)*(r(1,i)-m(1,i)-Y(1,i))));
                ellOpt.subject_to(-tol<=(-4*mu*Y(1,i)+mu*Y(2,i)+mu*Y(2,i)+mu*Y(1,i+1)+mu*Y(1,i-1))+(dx^2*Y(1,i)*(r(1,i)-m(1,i)-Y(1,i))));

                ellOpt.subject_to(tol>=(-4*mu*Y(Nx,i)+mu*Y(Nx-1,i)+mu*Y(Nx-1,i)+mu*Y(Nx,i+1)+mu*Y(Nx,i-1))+(dx^2*Y(Nx,i)*(r(Nx,i)-m(Nx,i)-Y(Nx,i))));
                ellOpt.subject_to(-tol<=(-4*mu*Y(Nx,i)+mu*Y(Nx-1,i)+mu*Y(Nx-1,i)+mu*Y(Nx,i+1)+mu*Y(Nx,i-1))+(dx^2*Y(Nx,i)*(r(Nx,i)-m(Nx,i)-Y(Nx,i))));

            end
           %opti.subject_to(-tol<=(-2*mu*Y(j)+mu*Y(j+1)+mu*Y(j-1)+dx^2*Y(j)*(r(j)-m(j)-Y(j))));

            for j=2:Nx-1
                ellOpt.subject_to(tol>=(-4*mu*Y(j,1)+mu*Y(j,2)+mu*Y(j,2)+mu*Y(j+1,1)+mu*Y(j-1,1))+(dx^2*Y(j,1)*(r(j,1)-m(j,1)-Y(j,1))));
                ellOpt.subject_to(tol>=(-4*mu*Y(j,Ny)+mu*Y(j,Ny-1)+mu*Y(j,Ny-1)+mu*Y(j+1,Ny)+mu*Y(j-1,Ny))+(dx^2*Y(j,Ny)*(r(j,Ny)-m(j,Ny)-Y(j,Ny))));

                ellOpt.subject_to(-tol<=(-4*mu*Y(j,1)+mu*Y(j,2)+mu*Y(j,2)+mu*Y(j+1,1)+mu*Y(j-1,1))+(dx^2*Y(j,1)*(r(j,1)-m(j,1)-Y(j,1))));
                ellOpt.subject_to(-tol<=(-4*mu*Y(j,Ny)+mu*Y(j,Ny-1)+mu*Y(j,Ny-1)+mu*Y(j+1,Ny)+mu*Y(j-1,Ny))+(dx^2*Y(j,Ny)*(r(j,Ny)-m(j,Ny)-Y(j,Ny))));
            end

            ellOpt.subject_to(tol>=(-4*mu*Y(1,1)+2*mu*Y(2,1)+2*mu*Y(1,2)+(dx^2*Y(1,1)*(r(1,1)-m(1,1)-Y(1,1)))));
            ellOpt.subject_to(tol>=(-4*mu*Y(1,Ny)+2*mu*Y(2,Ny)+2*mu*Y(1,Ny-1)+(dx^2*Y(1,Ny)*(r(1,Ny)-m(1,Ny)-Y(1,Ny)))));
            ellOpt.subject_to(tol>=(-4*mu*Y(Nx,1)+2*mu*Y(Nx-1,1)+2*mu*Y(Nx,2)+(dx^2*Y(Nx,1)*(r(Nx,1)-m(Nx,1)-Y(Nx,1)))));
            ellOpt.subject_to(tol>=(-4*mu*Y(Nx,Ny)+2*mu*Y(Nx-1,Ny)+2*mu*Y(Nx,Ny-1)+(dx^2*Y(Nx,Ny)*(r(Nx,Ny)-m(Nx,Ny)-Y(Nx,Ny)))));

            ellOpt.subject_to(-tol<=(-4*mu*Y(1,1)+2*mu*Y(2,1)+2*mu*Y(1,2)+(dx^2*Y(1,1)*(r(1,1)-m(1,1)-Y(1,1)))));
            ellOpt.subject_to(-tol<=(-4*mu*Y(1,Ny)+2*mu*Y(2,Ny)+2*mu*Y(1,Ny-1)+(dx^2*Y(1,Ny)*(r(1,Ny)-m(1,Ny)-Y(1,Ny)))));
            ellOpt.subject_to(-tol<=(-4*mu*Y(Nx,1)+2*mu*Y(Nx-1,1)+2*mu*Y(Nx,2)+(dx^2*Y(Nx,1)*(r(Nx,1)-m(Nx,1)-Y(Nx,1)))));
            ellOpt.subject_to(-tol<=(-4*mu*Y(Nx,Ny)+2*mu*Y(Nx-1,Ny)+2*mu*Y(Nx,Ny-1)+(dx^2*Y(Nx,Ny)*(r(Nx,Ny)-m(Nx,Ny)-Y(Nx,Ny)))));

    % ---- Control constraints -----------
    %     m is limited
        for j=1:Nx
            for i=1:Ny
                ellOpt.subject_to(m(j,i)>=0);
                ellOpt.subject_to(m(j,i)<=kappa);
            end
        end


         ellOpt.subject_to(trapz(trapz(m)')*dx^2<=ibound*L*kappa);
         %ellOpt.subject_to(trapz(trapz(m)')*dx^2>=ibound*2*L*kappa-delta);
        ellOpt.minimize(-trapz(trapz(Y)'))
    for i=1:Nx
        for j=1:Ny
            ellOpt.set_initial(Y(i,j), yy(i,j));
            ellOpt.set_initial(m(i,j), mm(i,j));
        end
    end


    %% ---- solve NLP              ------
        p_opts = struct('expand',true);
        s_opts = struct('max_iter',10000,'constr_viol_tol',10^(-6),'compl_inf_tol',10^(-6),'acceptable_tol',5*10^(-12));
        ellOpt.solver('ipopt',p_opts,s_opts);
        tic
        sol = ellOpt.solve();   % actual solve
        toc



    n=sol.value(m);
    y=sol.value(Y);

    
end
if d==1
        xi = 0; xf = L; % Domain of the problem
    delta=0.1;

    % Discretization of the Space
    xline = linspace(xi,xf,Nx);
    %xline = xline(2:end-1);
    dx = xline(2) - xline(1);

    opti = casadi.Opti();  % CasADi function
    %% ----  variables ---------
    Y = opti.variable(Nx); % state
    m = opti.variable(Nx);
    %% ---- constraints --------
       for j=2:Nx-1
           opti.subject_to(-tol<=(-2*mu*Y(j)+mu*Y(j+1)+mu*Y(j-1)+dx^2*Y(j)*(r(j)-m(j)-Y(j))));
           opti.subject_to(tol>=(-2*mu*Y(j)+mu*Y(j+1)+mu*Y(j-1)+dx^2*Y(j)*(r(j)-m(j)-Y(j))));
       end
       if cond=='d'
          opti.subject_to(0==Y(1));
          opti.subject_to(0==Y(Nx));
       end

% % 
       if cond=='n'
%            opti.subject_to(tol>=(-2*mu*Y(1)+2*mu*Y(2))+(dx^2*Y(1)*(r(1)-m(1)-Y(1))));
%            opti.subject_to(-tol<=(-2*mu*Y(1)+2*mu*Y(2))+(dx^2*Y(1)*(r(1)-m(1)-Y(1))));
%            opti.subject_to(-tol<=(-2*mu*Y(Nx)+2*mu*Y(Nx-1))+(dx^2*Y(Nx)*(r(Nx)-m(Nx)-Y(Nx))));
%            opti.subject_to(tol>=(-2*mu*Y(Nx)+2*mu*Y(Nx-1))+(dx^2*Y(Nx)*(r(Nx)-m(Nx)-Y(Nx))));

           opti.subject_to(Y(1)==Y(2));
           opti.subject_to(Y(Nx)==Y(Nx-1));

       end

    %% ---- Control constraints -----------
    %     m is limited
        for j=1:Nx
            opti.subject_to(m(j)>=0);
            opti.subject_to(m(j)<=kappa);
        end
        %Integral constraint
            opti.subject_to(sum(m)*(L)/Nx<=ibound*L);
            %opti.subject_to(trapz(m)*(L)/Nx>=ibound*L*kappa-delta);


    %% ---- Optimization objective  ----------
    %opti.minimize(-trapz(m.*Y))%+ibound*trapz(m))
    

    opti.minimize(-sum(Y))
   % opti.minimize(-trapz(m.*Y)+(1/sqrt(mu))*ibound*sum(exp(0.1*m)./(1+exp(0.1*m))+exp(m)./(1+exp(m))+exp(10*m)./(1+exp(10*m))-1.5))
    %opti.minimize(-trapz(m.*Y)+(1/sqrt(mu))*ibound*sum(m.^0.1))

    %% ---- initial guesses for solver ---
    for i=1:Nx
            opti.set_initial(Y(i), yy(i));
            opti.set_initial(m(i), mm(i));
    end

    %% ---- solve NLP              ------
    p_opts = struct('expand',true);
    s_opts = struct('max_iter',5000,'constr_viol_tol',10^(-8),'compl_inf_tol',10^(-8));
    opti.solver('ipopt',p_opts,s_opts);

    tic
    sol = opti.solve();   % actual solve
    toc
    n=sol.value(m);
    y=sol.value(Y);



    
end


end

==> GAMES/NashFish.m <==
%% Parameters

mu=1e6;
%mu=1e-4
tol=10^(-15);
m01=0.4;
m02=0.4;
kappa=1;
maxit=100;
tolerror=1e-8;

ntrial=20;


%% Read Map

f=imread('medisea.png');
f=flipud(f);
%Erasing black sea
f(280:425,765:1000)=2*ones(425-279,1000-764);
%Erasing red sea
f(1:25,700:1000)=2*ones(25,301);
%erasing cantabric sea
f(412:425,90:125+145)=2*ones(425-411,125+145-89);
            
            ff=f(1:425,125:1000);
            clear f;
            f=ff;
            clear ff;
            f=f-1;
            
            ff=f(:,1:end-1);
            clear f;
            f=ff;
            clear ff;
            
            nnx=425/5;
%             nny=875/5;
%             
%             ff=zeros(nnx,nny);
%             
%             for i=1:nnx
%                 for j=1:nny
%                     ff(i,j)=sum(sum(f(5*(i-1)+1:5*i,5*(j-1)+1:5*j)));
%                 end
%             end
%             clear f;
%             f=double(ff>=9);


% f=imread('mediterranean2.png');
g=f(:,:,1)./max(max(f(:,:,1)));
%g=flipud(g);
surf(g)
shading interp;
colorbar;
view(2)


% g=zeros(50,50);


%%g=zeros(ntrial,ntrial);
%Detect boundary points

%% Generating grid
[nx ny]=size(g);
data={};
n=0;
nodes={};
for i=1:nx*ny
    if g(i)==0
        n=n+1;
        nodes{end+1}=i;
    end
end
Nodes=cell2mat(nodes);

% node2grid=@(i) [fix((i-1)/(ny))+1,rem(i-1,ny)+1];
% grid2node=@(i,j) ny*(i-1)+j;
% node2grid2=@(i) [fix((i-1)/(ny))+1;rem(i-1,ny)+1];


node2grid=@(i) [fix((i-1)/(nx))+1,rem(i-1,nx)+1];
grid2node=@(i,j) nx*(i-1)+j;
node2grid2=@(i) [fix((i-1)/(nx))+1;rem(i-1,nx)+1];


A=speye(n,n)-speye(n,n);
for i=1:nx*ny
    if g(i)==0
        S=node2grid(i);
        b=S(1);
        a=S(2);
        arg1=find(Nodes==grid2node(b,a));
        if a~=1
            if g(grid2node(b,a-1))==0
                arg=find(Nodes==grid2node(b,a-1));
                A(arg1,arg)=1;
            end
        end
        if a~=nx
            if g(grid2node(b,a+1))==0
                arg=find(Nodes==grid2node(b,a+1));
                A(arg1,arg)=1;
            end
        end
        if b~=1
            if g(grid2node(b-1,a))==0
                arg=find(Nodes==grid2node(b-1,a));
                A(arg1,arg)=1;
            end
        end
        if b~=ny
            if g(grid2node(a,b+1))==0
                arg=find(Nodes==grid2node(b+1,a));
                A(arg1,arg)=1;
            end
        end
    end
end
lapl=diag(sum(A))-A;

lapl=(ntrial-1)^2*lapl;
m0=0.5*m01+0.5*m02;
n1=[ones(fix(m01*n),1);zeros(n-fix(m01*n),1)];
n2=m02*sin(linspace(0,1,n)).^2';

%% Fixed Point for the Nash-equilibria

n1=gradDescent(n1,n2,mu,lapl,m01);
for i=1:maxit
    n2=gradDescent(n2,n1,mu,lapl,m02);
    n11=gradDescent(n1,n2,mu,lapl,m01);

    err=(1/n)*sum((n11-n1).^2);

    if err<=tolerror
        n1=n11;
        break;
    end
    n1=n11;
end
n2=gradDescent(n2,n1,mu,lapl,m02);
y=FindEllSol(mu,ones(n,1)-n2-n1,lapl);

%% Graphics
nnodes=node2grid2(Nodes)';
f1=figure
subplot(1,2,1)
    scatter3(nnodes(:,1),nnodes(:,2),n1)
subtitle('Player 1')
    subplot(1,2,2)
scatter3(nnodes(:,1),nnodes(:,2),n2)
subtitle('Player 2')

mapcolor=@(x) [x;0;1-x];

C=mapcolor(n1);

scatter3(nnodes(:,1),nnodes(:,2),n1,[],n1,'filled','MarkerEdgeColor','k')
ss=scatter3(nnodes(:,1),nnodes(:,2),n1,[],n1,'filled','Marker','s')
ss.SizeData = 25;
set(gca,'Color',[0.75 0.85 0.75])
view(2)


ss=scatter3(nnodes(:,1),nnodes(:,2),n2,[],n2,'filled','Marker','s')
ss.SizeData = 25;
set(gca,'Color',[0.75 0.85 0.75])
view(2)

ss=scatter3(nnodes(:,1),nnodes(:,2),y,[],y,'filled','Marker','s')
ss.SizeData = 25;
set(gca,'Color',[0.75 0.85 0.75])
view(2)

[xq,yq] = meshgrid(nnodes(:,1), nnodes(:,2));
nq1 = griddata(nnodes(:,1),nnodes(:,2),n1,xq,yq);  %(x,y,v) being your original data for plotting points
nq2 = griddata(nnodes(:,1),nnodes(:,2),n2,xq,yq);  %(x,y,v) being your original data for plotting points

mesh(xq,yq,nq1)
hold on
plot3(x,y,v,'o')
xlim([-2.7 2.7])
ylim([-2.7 2.7])




==> GAMES/ObtainAdjointSolution.m <==
function p=ObtainAdjointSolution(y,m,mu,Nx,d)
    if d==1
        A=2*eye(Nx,Nx)+diag(-ones(Nx-1,1),1)+diag(-ones(Nx-1,1),-1);
        A(1,2)=2*A(1,2);
        A(Nx,Nx-1)=2*A(Nx,Nx-1);
        for i=1:Nx
           d(i)=m(i)-2*y(i); 
        end
        Out=mu*(1/Nx)^2*A-diag(d);
        p=Out\ones(Nx,1);

    end
    if d==2
        A=4*eye(Nx,Nx)+diag(-ones(Nx-1,1),1)+diag(-ones(Nx-1,1),-1);
        A(1,2)=2*A(1,2);
        A(Nx,Nx-1)=2*A(Nx,Nx-1);


        Ar = repmat(A, 1, Nx);                                   % Repeat Matrix
        Ac = mat2cell(Ar, size(A,1), repmat(size(A,2),1,Nx));    % Create Cell Array Of Orignal Repeated Matrix
        Out = blkdiag(Ac{:});

        Out=Out+diag(-ones(Nx*Nx-Nx,1),Nx)+diag(-ones(Nx*Nx-Nx,1),-Nx);

        for i=1:Nx
                   Out(i,Nx+i)=2*Out(i,Nx+i);
                   Out(Nx*Nx-Nx+i,Nx*Nx-2*Nx+i)=2*Out(Nx*Nx-Nx+i,Nx*Nx-2*Nx+i);
        end
        Out=mu*(1/Nx)^2*Out;
        for i=1:Nx*Nx
           d(i)=m(1+fix((i-1)/Nx),1+rem(i-1,Nx))-2*y(1+fix((i-1)/Nx),1+rem(i-1,Nx)); 
        end
        Out=Out-diag(d);
        
        P=Out\ones(Nx*Nx,1);
        p=zeros(Nx,Nx);
        for i=1:Nx
            for j=1:Nx
                p(i,j)=P(Nx*(i-1)+j);
            end
        end
    end


end


==> GAMES/ObtainAdjointSolutionFs.m <==
function p=ObtainAdjointSolutionFs(y,m,alpha,mu,Nx,d)
%% One m= k-alpha where k is the capacity and alpha the fishibng
    if d==1
        A=2*eye(Nx,Nx)+diag(-ones(Nx-1,1),1)+diag(-ones(Nx-1,1),-1);
        A(1,2)=2*A(1,2);
        A(Nx,Nx-1)=2*A(Nx,Nx-1);
        for i=1:Nx
           d(i)=m(i)-2*y(i); 
        end
        Out=mu*(Nx)^2*A-diag(d);
        p=Out\alpha;

    end
    if d==2
        A=4*eye(Nx,Nx)+diag(-ones(Nx-1,1),1)+diag(-ones(Nx-1,1),-1);
        A(1,2)=2*A(1,2);
        A(Nx,Nx-1)=2*A(Nx,Nx-1);


        Ar = repmat(A, 1, Nx);                                   % Repeat Matrix
        Ac = mat2cell(Ar, size(A,1), repmat(size(A,2),1,Nx));    % Create Cell Array Of Orignal Repeated Matrix
        Out = blkdiag(Ac{:});

        Out=Out+diag(-ones(Nx*Nx-Nx,1),Nx)+diag(-ones(Nx*Nx-Nx,1),-Nx);

        for i=1:Nx
                   Out(i,Nx+i)=2*Out(i,Nx+i);
                   Out(Nx*Nx-Nx+i,Nx*Nx-2*Nx+i)=2*Out(Nx*Nx-Nx+i,Nx*Nx-2*Nx+i);
        end
        Out=mu*(Nx)^2*Out;
        for i=1:Nx*Nx
           d(i)=m(1+fix((i-1)/Nx),1+rem(i-1,Nx))-2*y(1+fix((i-1)/Nx),1+rem(i-1,Nx)); 
        end
        Out=Out-diag(d);
        for i=1:Nx*Nx
           ALPHA(i)=alpha(1+fix((i-1)/Nx),1+rem(i-1,Nx)); 
        end

        P=Out\ALPHA(:);
        p=zeros(Nx,Nx);
        for i=1:Nx
            for j=1:Nx
                p(i,j)=P(Nx*(i-1)+j);
            end
        end
    end


end


==> GAMES/ObtainAdmissiblePerturbation.m <==
function h=ObtainAdmissiblePerturbation(y,p,m,Nx,kappa,d,ibound)
if d==1
       admP=casadi.Opti();
       H = admP.variable(Nx,1);
       for i=1:Nx
           admP.subject_to(m(i)+H(i)<=kappa);
           admP.subject_to(m(i)+H(i)>=0);
       end
       admP.subject_to(trapz(m+H)<=ibound);
      admP.minimize(-trapz((y(:).*(1-p(:)).*H(:))));
      p_opts = struct('expand',true);
        s_opts = struct('max_iter',1000,'constr_viol_tol',10^(-6),'compl_inf_tol',10^(-6),'acceptable_tol',5*10^(-6));
        admP.solver('ipopt',p_opts,s_opts);
      tic
      sol = admP.solve();   % actual solve
      toc
    
      h=sol.value(H);

end
if d==2
       admP=casadi.Opti();
       H = admP.variable(Nx,Nx);
       for i=1:Nx
           for j=1:Nx
                admP.subject_to(m(i,j)+H(i,j)<=kappa);
                admP.subject_to(m(i,j)+H(i,j)>=0);
           end
       end
       admP.subject_to(sum(sum(H))==0);
       w=y.*p;
    admP.minimize(-sum(sum(w(:).*H(:))));
          p_opts = struct('expand',true);
        s_opts = struct('max_iter',1000,'constr_viol_tol',10^(-6),'compl_inf_tol',10^(-6),'acceptable_tol',5*10^(-6));
        admP.solver('ipopt',p_opts,s_opts);
    tic
    sol = admP.solve();   % actual solve
    toc
    
    h=sol.value(H);
       
end

end


==> GAMES/ObtainEllipticSolution.m <==
function Y=ObtainEllipticSolution(m,mu,Nx,d)
dx=1/Nx;
if d==1
    ellOpt=casadi.Opti();
    y = ellOpt.variable(Nx,1);
%      grad_y_sq = ellOpt.variable(Nx,1);
%     for i=1:Nx-1
%             ellOpt.subject_to(grad_y_sq(i)==(1/dx^2)*((y(i+1)-y(i))^2));
%     end
%     ellOpt.subject_to(grad_y_sq(Nx)==(1/dx^2)*((y(Nx)-y(Nx-1))^2));
%         ellOpt.minimize(mu*0.5*dx*trapz(grad_y_sq)-0.5*dx*trapz(m.*(y.^2))+1/3*dx*trapz(y.^3));
        grad_y_sq=(1/dx^2)*((y(1+1)-y(1))^2);
    for i=2:Nx-1
            grad_y_sq=grad_y_sq+(1/dx^2)*((y(i+1)-y(i))^2);
    end
    grad_y_sq=grad_y_sq+(1/dx^2)*((y(Nx)-y(Nx-1))^2);
        ellOpt.minimize(mu*0.5*dx*grad_y_sq-0.5*dx*trapz(m.*(y.^2))+1/3*dx*trapz(y.^3));     
        
        
    % Apply regularization on m
    
           A=2*eye(length(m))+diag(-ones(length(m)-1,1),1)+diag(-ones(length(m)-1,1),-1);
        A(1,2)=2*A(1,2);
        A(length(m),length(m)-1)=2*A(length(m),length(m)-1); 
        ellOpt.set_initial(y,(m-0.5*(1/length(m)^2)*A*m));

    p_opts = struct('expand',true);
    s_opts = struct('max_iter',10000,'constr_viol_tol',10^(-6),'compl_inf_tol',10^(-6),'acceptable_tol',5*10^(-6));
    ellOpt.solver('ipopt',p_opts,s_opts);
    error=0;
    tic
        try
    sol = ellOpt.solve();   % actual solve
    catch
        fprintf('\n IPOPT FAILED finding the solution \n\n')
        error=1;
        Y=zeros(Nx,1);

    end
    toc
    if error==0
        Y=sol.value(y);
    end
end

if d==2
    ellOpt=casadi.Opti();
    y = ellOpt.variable(Nx,Nx);
%      grad_y_sq = ellOpt.variable(Nx,Nx);
%     for i=1:Nx-1
%         for j=1:Nx-1
%             ellOpt.subject_to(grad_y_sq(i,j)==(1/dx^2)*((y(i+1,j)-y(i,j))^2+(y(i,j+1)-y(i,j))^2));
%         end
%     end
%     for j=1:Nx-1
%         ellOpt.subject_to(grad_y_sq(Nx,j)==(1/dx^2)*((y(Nx,j)-y(Nx-1,j))^2+(y(Nx,j+1)-y(Nx,j))^2));
%     end
%     for i=1:Nx-1
%         ellOpt.subject_to(grad_y_sq(i,Nx)==(1/dx^2)*((y(i+1,Nx)-y(i,Nx)).^2+(y(i,Nx)-y(i,Nx-1)).^2));
%     end
%     ellOpt.subject_to(grad_y_sq(Nx,Nx)==(1/dx^2)*((y(Nx,Nx)-y(Nx-1,Nx))^2+(y(Nx,Nx)-y(Nx,Nx-1))^2));
    
         grad_y_sq = (1/dx^2)*((y(Nx,Nx)-y(Nx-1,Nx))^2+(y(Nx,Nx)-y(Nx,Nx-1))^2);
    for i=1:Nx-1
        for j=1:Nx-1
            grad_y_sq=grad_y_sq+(1/dx^2)*((y(i+1,j)-y(i,j))^2+(y(i,j+1)-y(i,j))^2);
        end
    end
    for j=1:Nx-1
        grad_y_sq=grad_y_sq+(1/dx^2)*((y(Nx,j)-y(Nx-1,j))^2+(y(Nx,j+1)-y(Nx,j))^2);
    end
    for i=1:Nx-1
        grad_y_sq=grad_y_sq+(1/dx^2)*((y(i+1,Nx)-y(i,Nx)).^2+(y(i,Nx)-y(i,Nx-1)).^2);
    end
    
        ellOpt.minimize(mu*0.5*dx*grad_y_sq-0.5*dx*trapz(trapz(m.*(y.^2))')+1/3*dx*trapz(trapz(y.^3)'))

        
        %ellOpt.minimize(mu*0.5*dx*trapz(trapz(grad_y_sq)')-0.5*dx*trapz(trapz(m.*(y.^2))')+1/3*dx*trapz(trapz(y.^3)'))
    
        ellOpt.set_initial(y,m);
    p_opts = struct('expand',true);
    s_opts = struct('max_iter',10000,'constr_viol_tol',10^(-12),'compl_inf_tol',10^(-12),'acceptable_tol',5*10^(-12));
    ellOpt.solver('ipopt',p_opts,s_opts);
    error=0;
    tic
    try
    sol = ellOpt.solve();   % actual solve
    catch
        fprintf('\n IPOPT FAILED finding the solution \n\n')
        error=1;
        Y=zeros(Nx,Nx);

    end
    toc
    if error==0
        Y=sol.value(y);
    end

end



end


==> GAMES/game1d.m <==
function [y,n1,n2]=game1d(kappa,ibound,ibound2,mu)
%% game theoretical iteration
close all;
%mu=1e-2;
%ibound=0.4;
%ibound=0.8;
%ibound2=0.2;
%ibound=0.7 unblanaced 1.4 i 0.6
%ibound=0.1;

%kappa=1;
Nx=5e2;
maxit=100;
tol=1e-9;
cond='n';

%r=sin(3*pi*linspace(0,1,Nx)).^2+1;
r=ones(Nx,1);


[y,n1]=IPOPT_FD(rand(Nx,1),zeros(Nx,1),Nx,ibound,kappa,mu,1,r,cond);
n2=n1;
for it=1:maxit
    
    [y,n2]=IPOPT_FD(y,n2,Nx,ibound2,kappa,mu,1,r-n1,cond);
    %solve elliptic pb just in case
    y=ObtainEllipticSolution(r-n1-n2,mu,Nx,1);

    [y,n11]=IPOPT_FD(y,n1,Nx,ibound,kappa,mu,1,r-n2,cond);
     y=ObtainEllipticSolution(r-n1-n2,mu,Nx,1);

    err=(1/Nx)*sum((n11-n1).^2);
%     close;
%     area(n1,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
%     hold on;
%     area(n2,'FaceColor',[1 1/2 0],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$\alpha(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(mu),' $, \int\alpha_1u=$',num2str((1/Nx)*trapz(n1.*y)),'$, \int\alpha_2u=$',num2str((1/Nx)*trapz(n2.*y))),'interpreter','latex','fontsize',20);
%     set(gca,'fontsize',20)
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
   
    
    if err<=tol
        n1=n11;
        break;
    end
    n1=n11;

end 
[y,n2]=IPOPT_FD(rand(Nx,1),zeros(Nx,1),Nx,ibound2,kappa,mu,1,r-n1,cond);
 y=ObtainEllipticSolution(r-n1-n2,mu,Nx,1);

end
% 
% f=figure
%     plot(y,'LineWidth',3.5,'Color','b');
%     %hold on;
%     %area(n,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$u(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(mu), ', $\int u=$',num2str(round((1/Nx)*trapz(y),3,'significant'))),'interpreter','latex','fontsize',15);
%     set(gca,'fontsize',15)
%     %ylim([0 2])
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
%     set(f,'PaperSize',[6 5]);
%     %print(f,strcat('state1d-game.pdf'),'-dpdf');
% 
% %     
%     f1=figure
%     area(n1,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
%     hold on;
%     area(n2,'FaceColor',[1 1/2 0],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$\alpha(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(mu),', $ \int\alpha_1 u=$',num2str(round((1/Nx)*trapz(n1.*y),3,'significant')),',$ \int\alpha_2 u=$',num2str(round((1/Nx)*trapz(n2.*y),3,'significant'))),'interpreter','latex','fontsize',15);
%     set(gca,'fontsize',15)
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
%     set(f1,'PaperSize',[6 5]);
%     %print(f1,strcat('alpha1d-game.pdf'),'-dpdf');
%       
%     
%   [y2,n]=IPOPT_FD(rand(Nx,1),zeros(Nx,1),Nx,ibound+ibound2,kappa,mu,1,r,cond);
%         
%   f=figure
%     plot(y2,'LineWidth',3.5,'Color',[0 1 1/2]);
%     %hold on;
%     %area(n,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$u(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(mu), ', $\int u=$',num2str(round((1/Nx)*trapz(y2),2,'significant'))),'interpreter','latex','fontsize',15);
%     set(gca,'fontsize',15)
%     %ylim([0 2])
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
%         
%     ylim([0 1]);
%        
%     
%     set(f,'PaperSize',[6 5]);
%    % print(f,strcat('state1d-game-pure.pdf'),'-dpdf');
%         
%         
%   f1=figure
%     area(n,'FaceColor',[0 1 1/2],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$\alpha(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(mu),' $, \int\alpha u=$',num2str(round((1/Nx)*trapz(n.*y2),2,'significant'))),'interpreter','latex','fontsize',15);
%     set(gca,'fontsize',15)
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
%     
%     ylim([0 1]);
%     
%     set(f1,'PaperSize',[6 5]);
%    % print(f1,strcat('alpha1d-game-pure.pdf'),'-dpdf');
%     
% 
%     
% f=figure
%     plot(y,'LineWidth',3.5,'Color','b');
%         hold on;
%     plot(y2,'LineWidth',3.5,'Color',[0 1 1/2]);
% 
%     %area(n,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$u(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(mu), ', Comparison between the resulting states'),'interpreter','latex','fontsize',15);
%     set(gca,'fontsize',15)
%     %ylim([0 2])
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
%     set(f,'PaperSize',[6 50.5]);
%    % print(f,strcat('comparison.pdf'),'-dpdf');
%     
%     
%     
%         (1/Nx)*trapz(n1)
%     (1/Nx)*trapz(n2)
%     (1/Nx)*trapz(n);%0.50.5


==> GAMES/game1deq.m <==
function [y,n1,n2]=game1deq(kappa,ibound,ibound2,mu)
%% game theoretical iteration
close all;
%mu=1e-2;
%ibound=0.4;
%ibound=0.8;
%ibound2=0.2;
%ibound=0.7 unblanaced 1.4 i 0.6
%ibound=0.1;

%kappa=1;
Nx=5e2;
maxit=100;
tol=1e-9;
cond='n';

%r=sin(3*pi*linspace(0,1,Nx)).^2+1;
r=ones(Nx,1);


[y,n1]=IPOPT_FDeq(rand(Nx,1),zeros(Nx,1),Nx,ibound,kappa,mu,1,r,cond);
n2=n1;
for it=1:maxit
    
    [y,n2]=IPOPT_FDeq(y,n2,Nx,ibound2,kappa,mu,1,r-n1,cond);
    %solve elliptic pb just in case
    y=ObtainEllipticSolution(r-n1-n2,mu,Nx,1);

    [y,n11]=IPOPT_FDeq(y,n1,Nx,ibound,kappa,mu,1,r-n2,cond);
     y=ObtainEllipticSolution(r-n1-n2,mu,Nx,1);

    err=(1/Nx)*sum((n11-n1).^2);
%     close;
%     area(n1,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
%     hold on;
%     area(n2,'FaceColor',[1 1/2 0],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$\alpha(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(mu),' $, \int\alpha_1u=$',num2str((1/Nx)*trapz(n1.*y)),'$, \int\alpha_2u=$',num2str((1/Nx)*trapz(n2.*y))),'interpreter','latex','fontsize',20);
%     set(gca,'fontsize',20)
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
   
    
    if err<=tol
        n1=n11;
        break;
    end
    n1=n11;

end 
[y,n2]=IPOPT_FDeq(rand(Nx,1),zeros(Nx,1),Nx,ibound2,kappa,mu,1,r-n1,cond);
 y=ObtainEllipticSolution(r-n1-n2,mu,Nx,1);

end
% 
% f=figure
%     plot(y,'LineWidth',3.5,'Color','b');
%     %hold on;
%     %area(n,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$u(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(mu), ', $\int u=$',num2str(round((1/Nx)*trapz(y),3,'significant'))),'interpreter','latex','fontsize',15);
%     set(gca,'fontsize',15)
%     %ylim([0 2])
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
%     set(f,'PaperSize',[6 5]);
%     %print(f,strcat('state1d-game.pdf'),'-dpdf');
% 
% %     
%     f1=figure
%     area(n1,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
%     hold on;
%     area(n2,'FaceColor',[1 1/2 0],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$\alpha(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(mu),', $ \int\alpha_1 u=$',num2str(round((1/Nx)*trapz(n1.*y),3,'significant')),',$ \int\alpha_2 u=$',num2str(round((1/Nx)*trapz(n2.*y),3,'significant'))),'interpreter','latex','fontsize',15);
%     set(gca,'fontsize',15)
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
%     set(f1,'PaperSize',[6 5]);
%     %print(f1,strcat('alpha1d-game.pdf'),'-dpdf');
%       
%     
%   [y2,n]=IPOPT_FD(rand(Nx,1),zeros(Nx,1),Nx,ibound+ibound2,kappa,mu,1,r,cond);
%         
%   f=figure
%     plot(y2,'LineWidth',3.5,'Color',[0 1 1/2]);
%     %hold on;
%     %area(n,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$u(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(mu), ', $\int u=$',num2str(round((1/Nx)*trapz(y2),2,'significant'))),'interpreter','latex','fontsize',15);
%     set(gca,'fontsize',15)
%     %ylim([0 2])
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
%         
%     ylim([0 1]);
%        
%     
%     set(f,'PaperSize',[6 5]);
%    % print(f,strcat('state1d-game-pure.pdf'),'-dpdf');
%         
%         
%   f1=figure
%     area(n,'FaceColor',[0 1 1/2],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$\alpha(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(mu),' $, \int\alpha u=$',num2str(round((1/Nx)*trapz(n.*y2),2,'significant'))),'interpreter','latex','fontsize',15);
%     set(gca,'fontsize',15)
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
%     
%     ylim([0 1]);
%     
%     set(f1,'PaperSize',[6 5]);
%    % print(f1,strcat('alpha1d-game-pure.pdf'),'-dpdf');
%     
% 
%     
% f=figure
%     plot(y,'LineWidth',3.5,'Color','b');
%         hold on;
%     plot(y2,'LineWidth',3.5,'Color',[0 1 1/2]);
% 
%     %area(n,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$u(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(mu), ', Comparison between the resulting states'),'interpreter','latex','fontsize',15);
%     set(gca,'fontsize',15)
%     %ylim([0 2])
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
%     set(f,'PaperSize',[6 50.5]);
%    % print(f,strcat('comparison.pdf'),'-dpdf');
%     
%     
%     
%         (1/Nx)*trapz(n1)
%     (1/Nx)*trapz(n2)
%     (1/Nx)*trapz(n);%0.50.5


==> GAMES/game1dv2.m <==
function [y,n1,n2]=game1dv2(kappa,ibound,ibound2,mu)
%% game theoretical iteration
close all;
%mu=1e-2;
%ibound=0.4;
%ibound=0.8;
%ibound2=0.2;
%ibound=0.7 unblanaced 1.4 i 0.6
%ibound=0.1;

%kappa=1;
Nx=1e2;
maxit=50;
tol=1e-9;
cond='n';

%r=sin(3*pi*linspace(0,1,Nx)).^2+1;
r=ones(Nx,1);


[y,n1]=IPOPT_FD(rand(Nx,1),zeros(Nx,1),Nx,ibound,kappa,mu,1,r,cond);
for it=1:maxit
    
    [y,n2]=IPOPT_FDv2(rand(Nx,1),zeros(Nx,1),Nx,ibound2,kappa,mu,1,r-n1,cond);
    
    [y,n11]=IPOPT_FD(rand(Nx,1),zeros(Nx,1),Nx,ibound,kappa,mu,1,r+n2,cond);
    err=(1/Nx)*sum((n11-n1).^2);
    close;
%     area(n1,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
%     hold on;
%     area(n2,'FaceColor',[1 1/2 0],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$\alpha(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(mu),' $, \int\alpha_1u=$',num2str((1/Nx)*trapz(n1.*y)),'$, \int\alpha_2u=$',num2str((1/Nx)*trapz(n2.*y))),'interpreter','latex','fontsize',20);
%     set(gca,'fontsize',20)
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
   
    
    if err<=tol
        n1=n11;
        break;
    end
    n1=n11;

end 
[y,n2]=IPOPT_FD(rand(Nx,1),zeros(Nx,1),Nx,ibound2,kappa,mu,1,r-n1,cond);

end
% 
% f=figure
%     plot(y,'LineWidth',3.5,'Color','b');
%     %hold on;
%     %area(n,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$u(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(mu), ', $\int u=$',num2str(round((1/Nx)*trapz(y),3,'significant'))),'interpreter','latex','fontsize',15);
%     set(gca,'fontsize',15)
%     %ylim([0 2])
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
%     set(f,'PaperSize',[6 5]);
%     %print(f,strcat('state1d-game.pdf'),'-dpdf');
% 
% %     
%     f1=figure
%     area(n1,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
%     hold on;
%     area(n2,'FaceColor',[1 1/2 0],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$\alpha(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(mu),', $ \int\alpha_1 u=$',num2str(round((1/Nx)*trapz(n1.*y),3,'significant')),',$ \int\alpha_2 u=$',num2str(round((1/Nx)*trapz(n2.*y),3,'significant'))),'interpreter','latex','fontsize',15);
%     set(gca,'fontsize',15)
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
%     set(f1,'PaperSize',[6 5]);
%     %print(f1,strcat('alpha1d-game.pdf'),'-dpdf');
%       
%     
%   [y2,n]=IPOPT_FD(rand(Nx,1),zeros(Nx,1),Nx,ibound+ibound2,kappa,mu,1,r,cond);
%         
%   f=figure
%     plot(y2,'LineWidth',3.5,'Color',[0 1 1/2]);
%     %hold on;
%     %area(n,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$u(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(mu), ', $\int u=$',num2str(round((1/Nx)*trapz(y2),2,'significant'))),'interpreter','latex','fontsize',15);
%     set(gca,'fontsize',15)
%     %ylim([0 2])
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
%         
%     ylim([0 1]);
%        
%     
%     set(f,'PaperSize',[6 5]);
%    % print(f,strcat('state1d-game-pure.pdf'),'-dpdf');
%         
%         
%   f1=figure
%     area(n,'FaceColor',[0 1 1/2],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$\alpha(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(mu),' $, \int\alpha u=$',num2str(round((1/Nx)*trapz(n.*y2),2,'significant'))),'interpreter','latex','fontsize',15);
%     set(gca,'fontsize',15)
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
%     
%     ylim([0 1]);
%     
%     set(f1,'PaperSize',[6 5]);
%    % print(f1,strcat('alpha1d-game-pure.pdf'),'-dpdf');
%     
% 
%     
% f=figure
%     plot(y,'LineWidth',3.5,'Color','b');
%         hold on;
%     plot(y2,'LineWidth',3.5,'Color',[0 1 1/2]);
% 
%     %area(n,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$u(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(mu), ', Comparison between the resulting states'),'interpreter','latex','fontsize',15);
%     set(gca,'fontsize',15)
%     %ylim([0 2])
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
%     set(f,'PaperSize',[6 50.5]);
%    % print(f,strcat('comparison.pdf'),'-dpdf');
%     
%     
%     
%         (1/Nx)*trapz(n1)
%     (1/Nx)*trapz(n2)
%     (1/Nx)*trapz(n);%0.50.5


==> GAMES/game1dv3p.m <==
function [y,n1,n2,n3]=game1dv3p(kappa,ibound,ibound2,ibound3,mu)
%% game theoretical iteration
close all;
%mu=1e-2;
%ibound=0.4;
%ibound=0.8;
%ibound2=0.2;
%ibound=0.7 unblanaced 1.4 i 0.6
%ibound=0.1;

%kappa=1;
Nx=1e2;
maxit=50;
tol=1e-9;
cond='n';

%r=sin(3*pi*linspace(0,1,Nx)).^2+1;
r=ones(Nx,1);


[y,n1]=IPOPT_FD(rand(Nx,1),zeros(Nx,1),Nx,ibound,kappa,mu,1,r,cond);
[y,n2]=IPOPT_FD(rand(Nx,1),zeros(Nx,1),Nx,ibound2,kappa,mu,1,r-n1,cond);
for it=1:maxit
    

    [y,n3]=IPOPT_FD(rand(Nx,1),zeros(Nx,1),Nx,ibound3,kappa,mu,1,r-n1-n2,cond);

    [y,n2]=IPOPT_FD(rand(Nx,1),zeros(Nx,1),Nx,ibound2,kappa,mu,1,r-n1-n3,cond);

    
    [y,n11]=IPOPT_FD(rand(Nx,1),zeros(Nx,1),Nx,ibound,kappa,mu,1,r-n2-n3,cond);
    err=(1/Nx)*sum((n11-n1).^2);
    close;
%     area(n1,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
%     hold on;
%     area(n2,'FaceColor',[1 1/2 0],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$\alpha(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(mu),' $, \int\alpha_1u=$',num2str((1/Nx)*trapz(n1.*y)),'$, \int\alpha_2u=$',num2str((1/Nx)*trapz(n2.*y))),'interpreter','latex','fontsize',20);
%     set(gca,'fontsize',20)
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
   
    
    if err<=tol
        n1=n11;
        break;
    end
    n1=n11;

end 
[y,n2]=IPOPT_FD(rand(Nx,1),zeros(Nx,1),Nx,ibound2,kappa,mu,1,r-n1-n3,cond);
[y,n3]=IPOPT_FD(rand(Nx,1),zeros(Nx,1),Nx,ibound3,kappa,mu,1,r-n1-n2,cond);

end
% 
% f=figure
%     plot(y,'LineWidth',3.5,'Color','b');
%     %hold on;
%     %area(n,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$u(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(mu), ', $\int u=$',num2str(round((1/Nx)*trapz(y),3,'significant'))),'interpreter','latex','fontsize',15);
%     set(gca,'fontsize',15)
%     %ylim([0 2])
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
%     set(f,'PaperSize',[6 5]);
%     %print(f,strcat('state1d-game.pdf'),'-dpdf');
% 
% %     
%     f1=figure
%     area(n1,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
%     hold on;
%     area(n2,'FaceColor',[1 1/2 0],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$\alpha(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(mu),', $ \int\alpha_1 u=$',num2str(round((1/Nx)*trapz(n1.*y),3,'significant')),',$ \int\alpha_2 u=$',num2str(round((1/Nx)*trapz(n2.*y),3,'significant'))),'interpreter','latex','fontsize',15);
%     set(gca,'fontsize',15)
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
%     set(f1,'PaperSize',[6 5]);
%     %print(f1,strcat('alpha1d-game.pdf'),'-dpdf');
%       
%     
%   [y2,n]=IPOPT_FD(rand(Nx,1),zeros(Nx,1),Nx,ibound+ibound2,kappa,mu,1,r,cond);
%         
%   f=figure
%     plot(y2,'LineWidth',3.5,'Color',[0 1 1/2]);
%     %hold on;
%     %area(n,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$u(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(mu), ', $\int u=$',num2str(round((1/Nx)*trapz(y2),2,'significant'))),'interpreter','latex','fontsize',15);
%     set(gca,'fontsize',15)
%     %ylim([0 2])
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
%         
%     ylim([0 1]);
%        
%     
%     set(f,'PaperSize',[6 5]);
%    % print(f,strcat('state1d-game-pure.pdf'),'-dpdf');
%         
%         
%   f1=figure
%     area(n,'FaceColor',[0 1 1/2],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$\alpha(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(mu),' $, \int\alpha u=$',num2str(round((1/Nx)*trapz(n.*y2),2,'significant'))),'interpreter','latex','fontsize',15);
%     set(gca,'fontsize',15)
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
%     
%     ylim([0 1]);
%     
%     set(f1,'PaperSize',[6 5]);
%    % print(f1,strcat('alpha1d-game-pure.pdf'),'-dpdf');
%     
% 
%     
% f=figure
%     plot(y,'LineWidth',3.5,'Color','b');
%         hold on;
%     plot(y2,'LineWidth',3.5,'Color',[0 1 1/2]);
% 
%     %area(n,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$u(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(mu), ', Comparison between the resulting states'),'interpreter','latex','fontsize',15);
%     set(gca,'fontsize',15)
%     %ylim([0 2])
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
%     set(f,'PaperSize',[6 50.5]);
%    % print(f,strcat('comparison.pdf'),'-dpdf');
%     
%     
%     
%         (1/Nx)*trapz(n1)
%     (1/Nx)*trapz(n2)
%     (1/Nx)*trapz(n);%0.50.5


==> GAMES/game1dv5p.m <==
function [y,n1,n2,n3,n4,n5]=game1dv5p(kappa,ibound,ibound2,ibound3,ibound4,ibound5,mu)
%% game theoretical iteration
close all;
%mu=1e-2;
%ibound=0.4;
%ibound=0.8;
%ibound2=0.2;
%ibound=0.7 unblanaced 1.4 i 0.6
%ibound=0.1;

%kappa=1;
Nx=1e2;
maxit=50;
tol=1e-9;
cond='n';

%r=sin(3*pi*linspace(0,1,Nx)).^2+1;
r=ones(Nx,1);


[y,n1]=IPOPT_FD(rand(Nx,1),zeros(Nx,1),Nx,ibound,kappa,mu,1,r,cond);
[y,n2]=IPOPT_FD(rand(Nx,1),zeros(Nx,1),Nx,ibound2,kappa,mu,1,r-n1,cond);
    [y,n3]=IPOPT_FD(rand(Nx,1),zeros(Nx,1),Nx,ibound3,kappa,mu,1,r-n1-n2,cond);
    [y,n4]=IPOPT_FD(rand(Nx,1),zeros(Nx,1),Nx,ibound4,kappa,mu,1,r-n1-n2-n3,cond);

for it=1:maxit
    
    [y,n5]=IPOPT_FD(rand(Nx,1),zeros(Nx,1),Nx,ibound5,kappa,mu,1,r-n1-n2-n3-n4,cond);

    [y,n4]=IPOPT_FD(rand(Nx,1),zeros(Nx,1),Nx,ibound4,kappa,mu,1,r-n1-n2-n3-n5,cond);

    [y,n3]=IPOPT_FD(rand(Nx,1),zeros(Nx,1),Nx,ibound3,kappa,mu,1,r-n1-n2-n4-n5,cond);

    [y,n2]=IPOPT_FD(rand(Nx,1),zeros(Nx,1),Nx,ibound2,kappa,mu,1,r-n1-n3-n5-n4,cond);

    
    [y,n11]=IPOPT_FD(rand(Nx,1),zeros(Nx,1),Nx,ibound,kappa,mu,1,r-n2-n3-n5-n4,cond);
    err=(1/Nx)*sum((n11-n1).^2);
    close;
%     area(n1,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
%     hold on;
%     area(n2,'FaceColor',[1 1/2 0],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$\alpha(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(mu),' $, \int\alpha_1u=$',num2str((1/Nx)*trapz(n1.*y)),'$, \int\alpha_2u=$',num2str((1/Nx)*trapz(n2.*y))),'interpreter','latex','fontsize',20);
%     set(gca,'fontsize',20)
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
   
    
    if err<=tol
        n1=n11;
        break;
    end
    n1=n11;

end 
[y,n2]=IPOPT_FD(rand(Nx,1),zeros(Nx,1),Nx,ibound2,kappa,mu,1,r-n1-n3-n4-n5,cond);
[y,n3]=IPOPT_FD(rand(Nx,1),zeros(Nx,1),Nx,ibound3,kappa,mu,1,r-n1-n2-n4-n5,cond);
[y,n4]=IPOPT_FD(rand(Nx,1),zeros(Nx,1),Nx,ibound4,kappa,mu,1,r-n1-n2-n3-n5,cond);
[y,n5]=IPOPT_FD(rand(Nx,1),zeros(Nx,1),Nx,ibound5,kappa,mu,1,r-n1-n2-n4-n3,cond);

end
% 
% f=figure
%     plot(y,'LineWidth',3.5,'Color','b');
%     %hold on;
%     %area(n,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$u(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(mu), ', $\int u=$',num2str(round((1/Nx)*trapz(y),3,'significant'))),'interpreter','latex','fontsize',15);
%     set(gca,'fontsize',15)
%     %ylim([0 2])
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
%     set(f,'PaperSize',[6 5]);
%     %print(f,strcat('state1d-game.pdf'),'-dpdf');
% 
% %     
%     f1=figure
%     area(n1,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
%     hold on;
%     area(n2,'FaceColor',[1 1/2 0],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$\alpha(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(mu),', $ \int\alpha_1 u=$',num2str(round((1/Nx)*trapz(n1.*y),3,'significant')),',$ \int\alpha_2 u=$',num2str(round((1/Nx)*trapz(n2.*y),3,'significant'))),'interpreter','latex','fontsize',15);
%     set(gca,'fontsize',15)
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
%     set(f1,'PaperSize',[6 5]);
%     %print(f1,strcat('alpha1d-game.pdf'),'-dpdf');
%       
%     
%   [y2,n]=IPOPT_FD(rand(Nx,1),zeros(Nx,1),Nx,ibound+ibound2,kappa,mu,1,r,cond);
%         
%   f=figure
%     plot(y2,'LineWidth',3.5,'Color',[0 1 1/2]);
%     %hold on;
%     %area(n,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$u(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(mu), ', $\int u=$',num2str(round((1/Nx)*trapz(y2),2,'significant'))),'interpreter','latex','fontsize',15);
%     set(gca,'fontsize',15)
%     %ylim([0 2])
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
%         
%     ylim([0 1]);
%        
%     
%     set(f,'PaperSize',[6 5]);
%    % print(f,strcat('state1d-game-pure.pdf'),'-dpdf');
%         
%         
%   f1=figure
%     area(n,'FaceColor',[0 1 1/2],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$\alpha(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(mu),' $, \int\alpha u=$',num2str(round((1/Nx)*trapz(n.*y2),2,'significant'))),'interpreter','latex','fontsize',15);
%     set(gca,'fontsize',15)
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
%     
%     ylim([0 1]);
%     
%     set(f1,'PaperSize',[6 5]);
%    % print(f1,strcat('alpha1d-game-pure.pdf'),'-dpdf');
%     
% 
%     
% f=figure
%     plot(y,'LineWidth',3.5,'Color','b');
%         hold on;
%     plot(y2,'LineWidth',3.5,'Color',[0 1 1/2]);
% 
%     %area(n,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$u(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(mu), ', Comparison between the resulting states'),'interpreter','latex','fontsize',15);
%     set(gca,'fontsize',15)
%     %ylim([0 2])
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
%     set(f,'PaperSize',[6 50.5]);
%    % print(f,strcat('comparison.pdf'),'-dpdf');
%     
%     
%     
%         (1/Nx)*trapz(n1)
%     (1/Nx)*trapz(n2)
%     (1/Nx)*trapz(n);%0.50.5


==> GAMES/gradDescent.m <==
function alpha=gradDescent(alpha1,alpha2,mu,lapl,bound)
    i=1;
    maxit=11;
    %solve for the inputs to obtain the oldvalue
    n=length(alpha1);
    u=FindEllSol(mu,ones(n,1)-alpha1-alpha2,lapl);
    valueOld=sum(sum(alpha1.*u));
    value=valueOld*0.5;
    
    while i<=maxit && value<valueOld
        norm=2^(-i);
        p=SolveAdjoint(u,alpha1,alpha2,mu,lapl);
        h=FindPerturbation(u,p,alpha1,ones()-alpha2,norm,bound);
        u=FindEllSol(mu,ones(n,1)-alpha1-h-alpha2,lapl);
        value=sum(sum(alpha1.*u+h.*u));
        i=i+1;
    end

    if i<maxit
        alpha=alpha1+h;
    else
        alpha=alpha1;
    end


end

==> GAMES/gradientElliptic.m <==
%% Gradient descent with IpOpt help
function [yy,mm]=gradientElliptic(mu,d,Nx,kappa,ibound,NR)
%% set m_0

% NR=20;
% 
% kappa=1;
% ibound=0.6;
% Nx=60;
% d=2;  %dimension
% mu=0.001; %diffusivity
emergency=0;
%% Random IpOpt initialization

massDef=0;
for i=1:NR
    m=randominitial(Nx,d,ibound,kappa);
    mDef=m;
    y=ObtainEllipticSolution(m,mu,Nx,d);

    
        yNew=zeros(Nx,(d-1)*Nx);
        mNew=zeros(Nx,(d-1)*Nx);
        [yNew , mNew]= IPOPT_FD(y,m,Nx,ibound,kappa,mu,d);
        
        %mNew=m;
        
        yNew=ObtainEllipticSolution(mNew,mu,Nx,d);
    if d==1
        massNew=trapz(nNew.*yNew);
    end
    if d==2
        massNew=trapz(trapz(nNew.*yNew)');
    end
    
    if massNew>massDef
        massDef=massNew;
        mDef=mNew;
    end
    
    if (i==NR)*(massDef==0)
        i=i-1;
        emergency=emergency+1;
    end
    if emergency==10
        i=NR;
    end
    
end
m=mDef;
y=ObtainEllipticSolution(m,mu,Nx,d);


%% Gradient descent
iter=1;
maxit=3000;

tol=10^(-5);
y=0;
res=2*tol;
    delta=0.1;

while(iter<maxit && res>tol)
    fprintf(strcat('Iter ',num2str(iter),': Check Gradient+ Armijo rule, residuu=',num2str(res),' \n'));
    if d==1
        figure(1)
            plot(m);
    end
    if d==2
        figure(1)
            surf(m);
    end
    y_old=y;
    fprintf(strcat('Iter ',num2str(iter),': Obtain Elliptic \n'));
    y=ObtainEllipticSolution(m,mu,Nx,d);
    fprintf(strcat('Iter ',num2str(iter),': Obtain Adjoint \n'));
    p=ObtainAdjointSolution(y,m,mu,Nx,d,alpha);
    fprintf(strcat('Iter ',num2str(iter),': Obtain AdmissiblePerturbation \n'));
    h=ObtainAdmissiblePerturbation(y,p,m,Nx,kappa,d,ibound);
    m_old=m;
    
    m=m+delta*h;
    fprintf(strcat('Iter ',num2str(iter),': Check Gradient+ Armijo rule \n'));
    ycheck=ObtainEllipticSolution(m,mu,Nx,d);
    if d==1
        while trapz(ycheck)<trapz(y);
             delta=delta/2;
             m=m_old+delta*h;
             ycheck=ObtainEllipticSolution(m,mu,Nx,d);
        end
    end
    if d==2
        while trapz(trapz(ycheck)')<trapz(trapz(y)');
             delta=delta/2;
             m=m_old+delta*h;
             ycheck=ObtainEllipticSolution(m,mu,Nx,d);
        end
    end
    delta=2*delta;
        y=ycheck;

    if d==1
            mass{iter}=trapz(y)*(1/Nx);
    end
    if d==2
            mass{iter}=trapz(trapz(y)')*(1/Nx)^2;
    end
    
    res=max(max(y-y_old));
    
    iter=iter+1;
end

yy=y;
mm=m;

end


==> GAMES/mainsimus.m <==


kappa=1;
ka=2;

%MU=[1e-5,1e-4,1e-3,1e-2,1e-1,1,1e1,1e2,2e2];%,1e3,1e4];
MU=[1e-2,1e-1,1,1e1];%,1e3,1e4];
%MU=2*MU;
%% symmetric ibound 
%IBOUND=[0.05,0.1,0.15,0.2,0.25,0.3,0.35,0.4,0.45,0.5];
% IBOUND=linspace(0.05,0.5,19);
% IBOUND2=2*IBOUND;
% IBOUND3=0.5*IBOUND;
IBOUND=[0.4];


IBL=length(IBOUND);
% Nash 1d
for i=1:length(MU)
    for k=1:IBL
        [y1de{i,k},n11de{i,k},n12de{i,k}]=game1d(kappa,IBOUND(k),IBOUND(k),MU(i));
    end
end
save('nashw1d.mat')
% equality constraint?
for i=1:length(MU)
    for k=12:IBL-1
        [y1de{i,k},n11de{i,k},n12de{i,k}]=game1deq(kappa,IBOUND(k),IBOUND(k),MU(i));
    end
end
save('nashw1dEQ.mat')

%%

IBL=length(IBOUND);
% Nash 1d
for i=1:length(MU)
    for k=1:IBL
        [y1de{i,k},n11de{i,k},n12de{i,k}]=game1d(kappa,IBOUND2(k),IBOUND3(k),MU(i));
    end
end
save('nashwAs.mat')
% population 1d

% Nash 2d
for i=5:length(MU)
    for k=1:length(IBOUND)
        [y2de{i,k},n21de{i,k},n22de{i,k}]=game2d(kappa,IBOUND(k),IBOUND(k),MU(i));
        save('nashws.mat')
    end
end
save('nashws.mat')

% Population 2d
% 
% %% 3 players
% IBOUND=[0.05,0.1,0.15,0.2,0.25,0.3];
% % Nash 1d
% 
% % population 1d
% 
% % Nash 2d
% 
% % Population 2d


%% assymetric ibound

IBOUND1=[0.1,0.2,0.25,0.3,0.35];
IBOUND2=1.5*IBOUND1;

% Nash 1d
for i=1:length(MU)
    for k=1:length(IBOUND)
        [y1de{i,k},n11de{i,k},n12de{i,k}]=game1d(kappa,IBOUND(k),IBOUND(k),MU(i));
    end
end
save('nashws.mat')

% population 1d

% Nash 2d
for i=1:length(MU)
    for k=1:length(IBOUND)
        [y2den{i,k},n21den{i,k},n22den{i,k}]=game2d(kappa,IBOUND(k),IBOUND(k),MU(i));
        save('nashws2d.mat')
    end
end

% Population 2d



==> GAMES/mediterranean/FindEllSol.m <==
function Y=FindEllSol(mu,m,lapl)
n=length(m);
opt=casadi.Opti();
y = opt.variable(n,1);
tole=1e-8*ones(n,1);
opt.minimize(sqrt(n)*0.5*mu*y'*lapl*y-0.5*sum(m.*y.^2)./sqrt(n)+(1./3)*sum(y.^3)./sqrt(n));
opt.subject_to(y>=0*ones(n,1))
opt.subject_to(y<=ones(n,1))
opt.subject_to(n*mu*lapl*y+m.*y-y.^2<=tole)
opt.subject_to(n*mu*lapl*y+m.*y-y.^2>=tole)

opt.set_initial(y,m);
    p_opts = struct('expand',true);
    s_opts = struct('max_iter',30000,'constr_viol_tol',10^(-9),'compl_inf_tol',10^(-9),'acceptable_tol',5*10^(-12));
    opt.solver('ipopt',p_opts,s_opts);
    tic
        sol = opt.solve();   % actual solve
    toc
    Y=sol.value(y);
end

==> GAMES/mediterranean/OptimizeFishing.m <==
% Function for computing the optimal solution given an heterogeneity
%
% Inputs: graph-laplacian, mu, m0,kappa, heterogeneity and the tolerance
% Outputs: the resulting optimal state-control pair
function [y, M] = OptimizeFishing(lapl,mu,m0,kappa,r,tol,n,initu,initm)


     if ~exist('initu','var')
         % third parameter does not exist, so default it to something
          initu = zeros(n,1);
     end
     if ~exist('initm','var')
         % third parameter does not exist, so default it to something
          initm = zeros(n,1);
     end

    opt=casadi.Opti();
    Y = opt.variable(n,1);     
    m = opt.variable(n,1);
    tolv=tol*ones(n,1);
    kappav=kappa*ones(n,1);
    %opt.subject_to(Y>=10^(-15)*ones(n,1));
    opt.subject_to(-mu*lapl*Y+(ones(n,1)-r-m-Y).*Y==zeros(n,1));%<=tolv);
    
    %opti.subject_to(-tol<=(-2*mu*Y(j)+mu*Y(j+1)+mu*Y(j-1)+dx^2*Y(j)*(r(j)-m(j)-Y(j))));

    %opt.subject_to(-mu*lapl*Y+(ones(n,1)-r-m).*Y-Y.^2>=-tolv);
    opt.subject_to(sum(m)./n<=m0);
    opt.subject_to(m<=kappav);
    opt.subject_to(m>=zeros(n,1));
    opt.set_initial(m,initm);
    opt.set_initial(Y,initu);

    opt.minimize(-sum(m.*Y));

    p_opts = struct('expand',true);
    s_opts = struct('max_iter',10000,'constr_viol_tol',10^(-6),'compl_inf_tol',10^(-6),'acceptable_tol',10^(-6));
    opt.solver('ipopt',p_opts,s_opts);
    tic
        sol = opt.solve();   % actual solve
    toc

    M=sol.value(m);
    y=sol.value(Y);

end



==> GAMES/mediterranean/OptimizePopulation.m <==
% Function for computing the optimal solution given an heterogeneity
%
% Inputs: graph-laplacian, mu, m0,kappa, heterogeneity and the tolerance
% Outputs: the resulting optimal state-control pair
function [y, M] = OptimizePopulation(lapl,mu,m0,kappa,tol,n)
    opt=casadi.Opti();
    Y = opt.variable(n,1);     
    m = opt.variable(n,1);
    tolv=tol*ones(n,1);
    kappav=kappa*ones(n,1);
    
    opt.subject_to(Y<=kappav);
    opt.subject_to(Y>=0*kappav);

    opt.subject_to(-mu*lapl*Y+(m).*Y-Y.^2<=tolv);
    opt.subject_to(-mu*lapl*Y+(m).*Y-Y.^2>=-tolv);
    opt.subject_to(sum(m)/n<=m0);
    opt.subject_to(m<=kappav);
    opt.subject_to(m>=zeros(n,1));
    %opt.set_initial(m,m0*rand(n,1));
    %opt.set_initial(Y,m0*rand(n,1));

    opt.minimize(-sum(Y));

    p_opts = struct('expand',true);
    s_opts = struct('max_iter',10000,'constr_viol_tol',10^(-9),'compl_inf_tol',10^(-9),'acceptable_tol',5*10^(-12));
    opt.solver('ipopt',p_opts,s_opts);
    tic
        sol = opt.solve();   % actual solve
    toc

    M=sol.value(m);
    y=sol.value(Y);

end



==> GAMES/plotFish2dv2.m <==
function plotFish2dv2(i,j,n21de,n22de,y2de,MU,IBOUND,IBOUND2)

%cmap=colormap('jet');
%cmap2=cmap(60:end,:);

 cmap2=[      0    0.4375    1.0000;
         0    0.4531    1.0000;
         0    0.4688    1.0000;
         0    0.4844    1.0000;
         0    0.5000    1.0000;
         0    0.5156    1.0000;
         0    0.5312    1.0000;
         0    0.5469    1.0000;
         0    0.5625    1.0000;
         0    0.5781    1.0000;
         0    0.5938    1.0000;
         0    0.6094    1.0000;
         0    0.6250    1.0000;
         0    0.6406    1.0000;
         0    0.6562    1.0000;
         0    0.6719    1.0000;
         0    0.6875    1.0000;
         0    0.7031    1.0000;
         0    0.7188    1.0000;
         0    0.7344    1.0000;
         0    0.7500    1.0000;
         0    0.7656    1.0000;
         0    0.7812    1.0000;
         0    0.7969    1.0000;
         0    0.8125    1.0000;
         0    0.8281    1.0000;
         0    0.8438    1.0000;
         0    0.8594    1.0000;
         0    0.8750    1.0000;
         0    0.8906    1.0000;
         0    0.9062    1.0000;
         0    0.9219    1.0000;
         0    0.9375    1.0000;
         0    0.9531    1.0000;
         0    0.9688    1.0000;
         0    0.9844    1.0000;
         0    1.0000    1.0000;
    0.0156    1.0000    0.9844;
    0.0312    1.0000    0.9688;
    0.0469    1.0000    0.9531;
    0.0625    1.0000    0.9375;
    0.0781    1.0000    0.9219;
    0.0938    1.0000    0.9062;
    0.1094    1.0000    0.8906;
    0.1250    1.0000    0.8750;
    0.1406    1.0000    0.8594;
    0.1562    1.0000    0.8438;
    0.1719    1.0000    0.8281;
    0.1875    1.0000    0.8125;
    0.2031    1.0000    0.7969;
    0.2188    1.0000    0.7812;
    0.2344    1.0000    0.7656;
    0.2500    1.0000    0.7500;
    0.2656    1.0000    0.7344;
    0.2812    1.0000    0.7188;
    0.2969    1.0000    0.7031;
    0.3125    1.0000    0.6875;
    0.3281    1.0000    0.6719;
    0.3438    1.0000    0.6562;
    0.3594    1.0000    0.6406;
    0.3750    1.0000    0.6250;
    0.3906    1.0000    0.6094;
    0.4062    1.0000    0.5938;
    0.4219    1.0000    0.5781;
    0.4375    1.0000    0.5625;
    0.4531    1.0000    0.5469;
    0.4688    1.0000    0.5312;
    0.4844    1.0000    0.5156;
    0.5000    1.0000    0.5000;
    0.5156    1.0000    0.4844;
    0.5312    1.0000    0.4688;
    0.5469    1.0000    0.4531;
    0.5625    1.0000    0.4375;
    0.5781    1.0000    0.4219;
    0.5938    1.0000    0.4062;
    0.6094    1.0000    0.3906;
    0.6250    1.0000    0.3750;
    0.6406    1.0000    0.3594;
    0.6562    1.0000    0.3438;
    0.6719    1.0000    0.3281;
    0.6875    1.0000    0.3125;
    0.7031    1.0000    0.2969;
    0.7188    1.0000    0.2812;
    0.7344    1.0000    0.2656;
    0.7500    1.0000    0.2500;
    0.7656    1.0000    0.2344;
    0.7812    1.0000    0.2188;
    0.7969    1.0000    0.2031;
    0.8125    1.0000    0.1875;
    0.8281    1.0000    0.1719;
    0.8438    1.0000    0.1562;
    0.8594    1.0000    0.1406;
    0.8750    1.0000    0.1250;
    0.8906    1.0000    0.1094;
    0.9062    1.0000    0.0938;
    0.9219    1.0000    0.0781;
    0.9375    1.0000    0.0625;
    0.9531    1.0000    0.0469;
    0.9688    1.0000    0.0312;
    0.9844    1.0000    0.0156;
    1.0000    1.0000         0;
    1.0000    0.9844         0;
    1.0000    0.9688         0;
    1.0000    0.9531         0;
    1.0000    0.9375         0;
    1.0000    0.9219         0;
    1.0000    0.9062         0;
    1.0000    0.8906         0;
    1.0000    0.8750         0;
    1.0000    0.8594         0;
    1.0000    0.8438         0;
    1.0000    0.8281         0;
    1.0000    0.8125         0;
    1.0000    0.7969         0;
    1.0000    0.7812         0;
    1.0000    0.7656         0;
    1.0000    0.7500         0;
    1.0000    0.7344         0;
    1.0000    0.7188         0;
    1.0000    0.7031         0;
    1.0000    0.6875         0;
    1.0000    0.6719         0;
    1.0000    0.6562         0;
    1.0000    0.6406         0;
    1.0000    0.6250         0;
    1.0000    0.6094         0;
    1.0000    0.5938         0;
    1.0000    0.5781         0;
    1.0000    0.5625         0;
    1.0000    0.5469         0;
    1.0000    0.5312         0;
    1.0000    0.5156         0;
    1.0000    0.5000         0;
    1.0000    0.4844         0;
    1.0000    0.4688         0;
    1.0000    0.4531         0;
    1.0000    0.4375         0;
    1.0000    0.4219         0;
    1.0000    0.4062         0;
    1.0000    0.3906         0;
    1.0000    0.3750         0;
    1.0000    0.3594         0;
    1.0000    0.3438         0;
    1.0000    0.3281         0;
    1.0000    0.3125         0;
    1.0000    0.2969         0;
    1.0000    0.2812         0;
    1.0000    0.2656         0;
    1.0000    0.2500         0;
    1.0000    0.2344         0;
    1.0000    0.2188         0;
    1.0000    0.2031         0;
    1.0000    0.1875         0;
    1.0000    0.1719         0;
    1.0000    0.1562         0;
    1.0000    0.1406         0;
    1.0000    0.1250         0;
    1.0000    0.1094         0;
    1.0000    0.0938         0;
    1.0000    0.0781         0;
    1.0000    0.0625         0;
    1.0000    0.0469         0;
    1.0000    0.0312         0;
    1.0000    0.0156         0;
    1.0000         0         0;
    0.9844         0         0;
    0.9688         0         0;
    0.9531         0         0;
    0.9375         0         0;
    0.9219         0         0;
    0.9062         0         0;
    0.8906         0         0;
    0.8750         0         0;
    0.8594         0         0;
    0.8438         0         0;
    0.8281         0         0;
    0.8125         0         0;
    0.7969         0         0;
    0.7812         0         0;
    0.7656         0         0;
    0.7500         0         0;
    0.7344         0         0;
    0.7188         0         0;
    0.7031         0         0;
    0.6875         0         0;
    0.6719         0         0;
    0.6562         0         0;
    0.6406         0         0;
    0.6250         0         0;
    0.6094         0         0;
    0.5938         0         0;
    0.5781         0         0;
    0.5625         0         0;
    0.5469         0         0;
    0.5312         0         0;
    0.5156         0         0;
    0.5000         0         0];

    figure
        [Nx Ny]=size(n21de{i,j});
        sgtitle(strcat('$V_{0,1}=$',num2str(IBOUND(j)),' $V_{0,2}=$',num2str(IBOUND2(j)),', $\mu=$',num2str(MU(i)),', $\int \theta=$',num2str(sum(sum(y2de{i,j}/Nx^2)))),'interpreter','latex','fontsize',20')
        set(gca,'fontsize',15)
    
        subplot(1,2,1)
            surf(n21de{i,j});
            %colormap('jet')
            %cmap=colormap('jet');
            %cmap2=cmap(30:end,:);
            shading flat;
            view(2)
            xticks([1 Nx/2 Nx])
            xticklabels({'0','0.5','1'})
            yticks([1 Nx/2 Nx])
            yticklabels({'0','0.5','1'})
            ylim([1 Nx])
            xlim([1 Nx])
            xlabel(strcat('$\int \alpha_1\theta=$',num2str(sum(sum(y2de{i,j}.*n21de{i,j}))/Nx^2),', $\int \alpha_1=$',num2str(sum(sum(n21de{i,j})/Nx^2))),'interpreter','latex','fontsize',15')
            set(gca,'fontsize',15)
            %cmap = [0,0.5,1; 0.5,0,0;]; % 1st row = red; 2nd = gray; 3rd = blue
            %cmap=colormap('jet');
            %cmap2=cmap(30:end,:);
            colormap(cmap2); 
                        colorbar
            caxis([0,1]);

        subplot(1,2,2)
            surf(n22de{i,j});
            %colormap('jet')
            shading flat;
            view(2)
            xticks([1 Nx/2 Nx])
            xticklabels({'0','0.5','1'})
            yticks([1 Nx/2 Nx])
            yticklabels({'0','0.5','1'})
            ylim([1 Nx])
            xlim([1 Nx])
            xlabel(strcat('$\int \alpha_2\theta=$',num2str(sum(sum(y2de{i,j}.*n22de{i,j})/Nx^2)),', $\int \alpha_2=$',num2str(sum(sum(n22de{i,j})/Nx^2))),'interpreter','latex','fontsize',15')
            colorbar
           % cmap=colormap('jet');
            %cmap2=cmap(30:end,:);
            %cmap = [0,0.5,1;
              %  0.5,0,0;]; % 1st row = red; 2nd = gray; 3rd = blue
            colormap(cmap2); 
            caxis([0,1]);
    %title(strcat('$V_{0}=$',num2str(IBOUND(j)),', $\mu=$',num2str(MU(i)),', $\int \theta=$',num2str(sum(sum(y2de{i,j}/length(y2de{i,j}))))),'interpreter','latex','fontsize',20')
    set(gca,'fontsize',15)
    figname=strcat('pic2dmu',num2str(MU(i)),'b',num2str(IBOUND(j)),'.pdf');
    set(gcf, 'PaperSize', [36 18]);
    print(figname,'-dpdf','-fillpage')





    figure
        [Nx Ny]=size(n21de{i,j});
        set(gca,'fontsize',15)
        surf(n22de{i,j});
        %colormap('jet')
        shading flat;
        view(2)
        xticks([1 Nx/2 Nx])
        xticklabels({'0','0.5','1'})
        yticks([1 Nx/2 Nx])
        yticklabels({'0','0.5','1'})
        ylim([1 Nx])
        xlim([1 Nx])
        xlabel(strcat('$\int \alpha_i\theta=$',num2str(sum(sum(y2de{i,j}.*n22de{i,j})/Nx^2)),', $\int \alpha_i=$',num2str(sum(sum(n22de{i,j})/Nx^2))),'interpreter','latex','fontsize',15')
        title(strcat('$V_{0,1}=$',num2str(IBOUND(j)),', $\mu=$',num2str(MU(i)),', $\int \theta=$',num2str(sum(sum(y2de{i,j}/Nx^2)))),'interpreter','latex','fontsize',20')

        colorbar
        %cmap=colormap('jet');
        %cmap2=cmap(30:end,:);
        %cmap = [0,0.5,1;
            %0.5,0,0;]; % 1st row = red; 2nd = gray; 3rd = blue
        colormap(cmap2); 
        caxis([0,1]);
    %title(strcat('$V_{0}=$',num2str(IBOUND(j)),', $\mu=$',num2str(MU(i)),', $\int \theta=$',num2str(sum(sum(y2de{i,j}/length(y2de{i,j}))))),'interpreter','latex','fontsize',20')
    set(gca,'fontsize',15)
    figname=strcat('ipic2dmu',num2str(MU(i)),'b',num2str(IBOUND(j)),'.pdf');
    set(gcf, 'PaperSize', [22 18]);
    print(figname,'-dpdf','-fillpage')






    figure
        surf(y2de{i,j});
        %colormap('jet')
        shading interp;
        view(2)
        set(gca,'fontsize',15)  

        xticks([1 Nx/2 Nx])
        xticklabels({'0','0.5','1'})
        yticks([1 Nx/2 Nx])
        yticklabels({'0','0.5','1'})
        ylim([1 Nx])
        xlim([1 Nx])
        xlabel('$x_1$','interpreter','latex','fontsize',15')
        ylabel('$x_2$','interpreter','latex','fontsize',15')
        title(strcat('$V_{0,1}+V_{0,2}=$',num2str(IBOUND(j)+IBOUND2(j)),', $\mu=$',num2str(MU(i)),', $\int \theta=$',num2str(sum(sum(y2de{i,j}/Nx^2)))),'interpreter','latex','fontsize',20')

        colorbar;
        %cmap=colormap('jet');
        %cmap2=cmap(30:end,:); 
        %cmap = [0,0.5,1;
          %  0.5,0,0;]; % 1st row = red; 2nd = gray; 3rd = blue
        colormap(cmap2); 
        caxis([0.8*min(min(y2de{i,j})),max(max(y2de{i,j}))]);

    %title(strcat('$V_{0}=$',num2str(IBOUND(j)),', $\mu=$',num2str(MU(i)),', $\int \theta=$',num2str(sum(sum(y2de{i,j}/length(y2de{i,j}))))),'interpreter','latex','fontsize',20')
        %set(gca,'fontsize',15)  
        figname=strcat('stpic2dmu',num2str(MU(i)),'b',num2str(IBOUND(j)),'.pdf');
        set(gcf, 'PaperSize', [22 18]);
        print(figname,'-dpdf','-fillpage')
    


end

==> GAMES/plotFishv2.m <==
function plotFishv2(i,j,n11de,n12de,y1de,MU,IBOUND,IBOUND2)
    figure
    plot(y1de{i,j},'LineWidth',3)
    hold on;
    area(n11de{i,j},'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
    area(n12de{i,j},'FaceColor',[1 1/2 0],'FaceAlpha',.3,'EdgeAlpha',.3);
    title(strcat('$V_{0,1}=$',num2str(IBOUND(j)),' $V_{0,2}=$',num2str(IBOUND2(j)),', $\mu=$',num2str(MU(i)),', $\int \theta=$',num2str(sum(y1de{i,j}/length(y1de{i,j})))),'interpreter','latex','fontsize',20')
    xlabel(strcat('$\int \alpha_1\theta=$',num2str(sum(y1de{i,j}.*n11de{i,j})/length(n11de{i,j})),', $\int \alpha_1=$',num2str(sum(n11de{i,j})/length(n11de{i,j})),', $\int \alpha_2\theta=$',num2str(sum(y1de{i,j}.*n12de{i,j})/length(n12de{i,j})),', $\int \alpha_2=$',num2str(sum(n12de{i,j})/length(n12de{i,j}))),'interpreter','latex','fontsize',15')
    Nx=length(n11de{i,j});
    set(gca,'fontsize',15)
    xticks([1 Nx/2 Nx])
    xticklabels({'0','0.5','1'})
    ylim([0 1])
    xlim([1 Nx])
    figname=strcat('v2pic1dmu',num2str(MU(i)),'b',num2str(IBOUND(j)),'.pdf');
    set(gcf, 'PaperSize', [24 18]);
    print(figname,'-dpdf','-fillpage')

end

==> GAMES/randominitial.m <==
function m=randominitial(Nx,d,ibound,kappa)
dx=1/Nx;
if d==1
    rng shuffle
    a=rand(1,5)-0.5;
    b=rand(1,5)-0.5;
    m=zeros(Nx,1);
    for k=1:5
        for i=1:Nx
                 m(i)=m(i)+a(k)*cos(pi*i*dx)+b(k)*sin(pi*i*dx); 
        end
    end
    m=m+kappa*rand(1,1);
    m=(m-min(m));
    m=(kappa*ibound/trapz(m*dx))*m;
    if max(m)>kappa
        m=kappa*(m)/max(m);
    end
end

if d==2
    rng shuffle
    a=rand(1,5)-0.5;
    b=rand(1,5)-0.5;
    m=zeros(Nx,Nx);
    for k=1:5
        for i=1:Nx
            for j=1:Nx
                 m(i,j)=m(i,j)+a(k)*cos(pi*i*dx)*cos(pi*j*dx)+b(k)*sin(pi*i*dx)*sin(pi*j*dx); 
            end
        end
    end
    m=m+kappa*rand(1,1);
    m=(m-min(min(m)));
    m=(kappa*ibound/trapz(trapz(m)*dx))*m;
    if max(m)>kappa
        m=kappa*(m)/max(m);
    end
end


end


==> GAMES/reserves.m <==
Nx=1000;
ibound=0.01;
kappa=1;
kappa=1;

MU1d=[1, 0.1 0.01 0.001 0.0001];
%sin(5*pi*linspace(0,1,Nx)).^2+1
for i=1:length(MU1d)
    [y,n]=IPOPT_FD(rand(Nx,1),zeros(Nx,1),Nx,ibound,kappa,MU1d(i),1,ones(1,Nx));
    
%     
%     f=figure
%     plot(y,'LineWidth',3.5,'Color','b');
%     %hold on;
%     %area(n,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$u(x)$','interpreter','latex','fontsize',20)
%     title(strcat('State, $\mu=$',num2str(MU1d(i)), '$\int u=$',num2str(trapz(y))),'interpreter','latex','fontsize',30);
%     set(gca,'fontsize',20)
%     ylim([0 2])
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
%     set(f,'PaperSize',[6 5]);
%     print(f,strcat('state1d-',num2str(MU1d(i)),'.pdf'),'-dpdf');
%     
    f1=figure
    area(n,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
    xlabel('$x$','interpreter','latex','fontsize',20')
    ylabel('$\alpha(x)$','interpreter','latex','fontsize',20)
    title(strcat('$\mu=$',num2str(MU1d(i)),' $\int \alpha=$',num2str((1/Nx)*trapz(n))),'interpreter','latex','fontsize',30);
    set(gca,'fontsize',20)
    xticks([1 Nx/2 Nx])
    xticklabels({'0','0.5','1'})
    set(f1,'PaperSize',[6 5]);
    print(f1,strcat('alpha1d-',num2str(MU1d(i)),'.pdf'),'-dpdf');
%     
%     f2=figure
%     area(n.*y,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);%,'LineWidth',3.5,'Color','b');
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$\alpha(x)u(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(MU1d(i)),' \int \alpha u',num2str(trapz(n.*y))),'interpreter','latex','fontsize',30);
%     set(gca,'fontsize',20)
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
%     set(f2,'PaperSize',[6 5]);
%     print(f2,strcat('fishing1d-',num2str(MU1d(i)),'.pdf'),'-dpdf');
%     
%     F(1)=n(1)*y(1);
%     for l=2:Nx
%         F(l)=F(l-1)+n(l)*y(l);
%     end
%     F=(1/Nx)*F;
%     
%     f3=figure
%     plot(F,'LineWidth',3.5,'Color','b');
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$\alpha(x)u(x)$','interpreter','latex','fontsize',20)
%     title(strcat('Fishing, $\mu=$',num2str(MU1d(i))),'interpreter','latex','fontsize',30);
%     set(gca,'fontsize',20)
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
%     set(f3,'PaperSize',[6 5]);
%     print(f3,strcat('fishing1d-',num2str(MU1d(i)),'.pdf'),'-dpdf');
end


==> GAMES/skripting.m <==


for i=1:length(MU)
    for j=1:length(IBOUND)
        plotFish(i,j,n11de,n12de,y1de,MU,IBOUND)
    end
end

%two bounds
for i=1:length(MU)
    for j=1:length(IBOUND)
        plotFishv2(i,j,n11de,n12de,y1de,MU,IBOUND2,IBOUND3)
    end
end


for i=1:6
    for j=1:6
        plotFish2d(i,j,n21de,n22de,y2de,MU,IBOUND)
    end
end

%% Nash eq found vs integral bounds
for i=1:length(MU)
    figure
    for j=1:length(IBOUND)-1
        fish(j)=trapz((n12de{i,j}+n11de{i,j}).*y1de{i,j})/length(y1de{i,j});
    plot(IBOUND(j),trapz((n12de{i,j}+n11de{i,j}).*y1de{i,j})/length(y1de{i,j}),'*','Color','red');
    hold on
    title(strcat('$\mu=$',num2str(MU(i))),'interpreter','latex','fontsize',20')
    xlabel(strcat('$V_0$'),'interpreter','latex','fontsize',15')%,', $\int \alpha_1=$',num2str(sum(n11de{i,j})/length(n11de{i,j})),', $\int \alpha_2\theta=$',num2str(sum(y1de{i,j}.*n12de{i,j})/length(n12de{i,j})),', $\int \alpha_2=$',num2str(sum(n12de{i,j})/length(n12de{i,j}))),'interpreter','latex','fontsize',15')
    set(gca,'fontsize',15)

    end
        figname=strcat('NashIbound',num2str(MU(i)),'.pdf');
    set(gcf, 'PaperSize', [24 18]);
        print(figname,'-dpdf','-fillpage')

end
n11de.*y1de{}

==> GAMES/static_game.m <==
%% game theoretical iteration
close all;
mu=1e-2;
%ibound=0.4;
ibound=0.8;
ibound2=0.2;
%ibound=0.7 unblanaced 1.4 i 0.6
%ibound=0.1;

kappa=1;
Nx=1e2;
maxit=50;
tol=1e-9;
cond='n';

%r=sin(3*pi*linspace(0,1,Nx)).^2+1;
r=ones(Nx,1);


[y,n1]=IPOPT_FD(rand(Nx,1),zeros(Nx,1),Nx,ibound,kappa,mu,1,r,cond);
for it=1:maxit
    
    [y,n2]=IPOPT_FD(rand(Nx,1),zeros(Nx,1),Nx,ibound2,kappa,mu,1,r-n1,cond);
    
    [y,n11]=IPOPT_FD(rand(Nx,1),zeros(Nx,1),Nx,ibound,kappa,mu,1,r-n2,cond);
    err=(1/Nx)*sum((n11-n1).^2);
    close;
    area(n1,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
    hold on;
    area(n2,'FaceColor',[1 1/2 0],'FaceAlpha',.3,'EdgeAlpha',.3);
    xlabel('$x$','interpreter','latex','fontsize',20')
    ylabel('$\alpha(x)$','interpreter','latex','fontsize',20)
    title(strcat('$\mu=$',num2str(mu),' $, \int\alpha_1u=$',num2str((1/Nx)*trapz(n1.*y)),'$, \int\alpha_2u=$',num2str((1/Nx)*trapz(n2.*y))),'interpreter','latex','fontsize',20);
    set(gca,'fontsize',20)
    xticks([1 Nx/2 Nx])
    xticklabels({'0','0.5','1'})
   
    
    if err<=tol
        n1=n11;
        break;
    end
    n1=n11;

end 
[y,n2]=IPOPT_FD(rand(Nx,1),zeros(Nx,1),Nx,ibound2,kappa,mu,1,r-n1,cond);


f=figure
    plot(y,'LineWidth',3.5,'Color','b');
    %hold on;
    %area(n,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
    xlabel('$x$','interpreter','latex','fontsize',20')
    ylabel('$u(x)$','interpreter','latex','fontsize',20)
    title(strcat('$\mu=$',num2str(mu), ', $\int u=$',num2str(round((1/Nx)*trapz(y),3,'significant'))),'interpreter','latex','fontsize',15);
    set(gca,'fontsize',15)
    %ylim([0 2])
    xticks([1 Nx/2 Nx])
    xticklabels({'0','0.5','1'})
    set(f,'PaperSize',[6 5]);
    %print(f,strcat('state1d-game.pdf'),'-dpdf');

%     
    f1=figure
    area(n1,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
    hold on;
    area(n2,'FaceColor',[1 1/2 0],'FaceAlpha',.3,'EdgeAlpha',.3);
    xlabel('$x$','interpreter','latex','fontsize',20')
    ylabel('$\alpha(x)$','interpreter','latex','fontsize',20)
    title(strcat('$\mu=$',num2str(mu),', $ \int\alpha_1 u=$',num2str(round((1/Nx)*trapz(n1.*y),3,'significant')),',$ \int\alpha_2 u=$',num2str(round((1/Nx)*trapz(n2.*y),3,'significant'))),'interpreter','latex','fontsize',15);
    set(gca,'fontsize',15)
    xticks([1 Nx/2 Nx])
    xticklabels({'0','0.5','1'})
    set(f1,'PaperSize',[6 5]);
    %print(f1,strcat('alpha1d-game.pdf'),'-dpdf');
      
    
  [y2,n]=IPOPT_FD(rand(Nx,1),zeros(Nx,1),Nx,ibound+ibound2,kappa,mu,1,r,cond);
        
  f=figure
    plot(y2,'LineWidth',3.5,'Color',[0 1 1/2]);
    %hold on;
    %area(n,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
    xlabel('$x$','interpreter','latex','fontsize',20')
    ylabel('$u(x)$','interpreter','latex','fontsize',20)
    title(strcat('$\mu=$',num2str(mu), ', $\int u=$',num2str(round((1/Nx)*trapz(y2),2,'significant'))),'interpreter','latex','fontsize',15);
    set(gca,'fontsize',15)
    %ylim([0 2])
    xticks([1 Nx/2 Nx])
    xticklabels({'0','0.5','1'})
        
    ylim([0 1]);
       
    
    set(f,'PaperSize',[6 5]);
   % print(f,strcat('state1d-game-pure.pdf'),'-dpdf');
        
        
  f1=figure
    area(n,'FaceColor',[0 1 1/2],'FaceAlpha',.3,'EdgeAlpha',.3);
    xlabel('$x$','interpreter','latex','fontsize',20')
    ylabel('$\alpha(x)$','interpreter','latex','fontsize',20)
    title(strcat('$\mu=$',num2str(mu),' $, \int\alpha u=$',num2str(round((1/Nx)*trapz(n.*y2),2,'significant'))),'interpreter','latex','fontsize',15);
    set(gca,'fontsize',15)
    xticks([1 Nx/2 Nx])
    xticklabels({'0','0.5','1'})
    
    ylim([0 1]);
    
    set(f1,'PaperSize',[6 5]);
   % print(f1,strcat('alpha1d-game-pure.pdf'),'-dpdf');
    

    
f=figure
    plot(y,'LineWidth',3.5,'Color','b');
        hold on;
    plot(y2,'LineWidth',3.5,'Color',[0 1 1/2]);

    %area(n,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
    xlabel('$x$','interpreter','latex','fontsize',20')
    ylabel('$u(x)$','interpreter','latex','fontsize',20)
    title(strcat('$\mu=$',num2str(mu), ', Comparison between the resulting states'),'interpreter','latex','fontsize',15);
    set(gca,'fontsize',15)
    %ylim([0 2])
    xticks([1 Nx/2 Nx])
    xticklabels({'0','0.5','1'})
    set(f,'PaperSize',[6 50.5]);
   % print(f,strcat('comparison.pdf'),'-dpdf');
    
    
    
        (1/Nx)*trapz(n1)
    (1/Nx)*trapz(n2)
    (1/Nx)*trapz(n);%0.50.5


==> GAMES/static_game_2d.m <==
%% game theoretical iteration
close all;
mu=1e-0;
%ibound=0.4;
ibound=0.8;
ibound2=0.4;
%ibound=0.7 unblanaced 1.4 i 0.6
%ibound=0.1;

kappa=1;
Nx=70;
maxit=50;
tol=5*1e-3;
cond='n';

%r=sin(3*pi*linspace(0,1,Nx)).^2+1;
r=ones(Nx,Nx);

[y,n1]=IPOPT_FD(rand(Nx,Nx),zeros(Nx,Nx),Nx,ibound,kappa,mu,2,r-ibound2*sin(rand(Nx,Nx))^2,cond);
for it=1:maxit
    
    [y,n2]=IPOPT_FD(rand(Nx,Nx),zeros(Nx,Nx),Nx,ibound2,kappa,mu,2,r-n1,cond);
    
    [y,n11]=IPOPT_FD(rand(Nx,Nx),zeros(Nx,Nx),Nx,ibound,kappa,mu,2,r-n2,cond);
    err=(1/Nx^2)*sum(sum((n11-n1).^2));
     close;
     figure
     subplot(1,2,1)
     surf(n11);
     view(2);
     colorbar;
     shading interp;
     subplot(1,2,2)
     surf(n2);
    view(2);
    colorbar;
    shading interp;
%     area(n2,'FaceColor',[1 1/2 0],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$\alpha(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(mu),' $, \int\alpha_1u=$',num2str((1/Nx)*trapz(n1.*y)),'$, \int\alpha_2u=$',num2str((1/Nx)*trapz(n2.*y))),'interpreter','latex','fontsize',20);
%     set(gca,'fontsize',20)
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
%    
    
    if err<=tol
        n1=n11;
        break;
    end
    n1=n11;

end 
[y,n2]=IPOPT_FD(rand(Nx,Nx),zeros(Nx,Nx),Nx,ibound2,kappa,mu,2,r-n1,cond);

nn1=zeros(2*Nx,2*Nx);
nn2=zeros(2*Nx,2*Nx);
yy=zeros(2*Nx,2*Nx);

for i=1:Nx
    for j=1:Nx
        nn1(2*(i-1)+1:2*i,2*(j-1)+1:2*j)=n1(i,j)*ones(2,2);
        nn2(2*(i-1)+1:2*i,2*(j-1)+1:2*j)=n2(i,j)*ones(2,2);
        yy(2*(i-1)+1:2*i,2*(j-1)+1:2*j)=y(i,j)*ones(2,2);
    end
end

Nx=2*Nx;
r=ones(Nx,Nx);

[y,n1]=IPOPT_FD(yy,nn1,Nx,ibound,kappa,mu,2,r-nn2,cond);
n2=nn2;
for it=1:maxit
    
    [y,n2]=IPOPT_FD(y,n2,Nx,ibound2,kappa,mu,2,r-n1,cond);
    
    [y,n11]=IPOPT_FD(y,n1,Nx,ibound,kappa,mu,2,r-n2,cond);
    err=(1/Nx^2)*sum(sum((n11-n1).^2));
     close;
     figure
     subplot(1,2,1)
     surf(n11);
     view(2);
     colorbar;
     shading interp;
     subplot(1,2,2)
     surf(n2);
    view(2);
    colorbar;
    shading interp;
%     area(n2,'FaceColor',[1 1/2 0],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$\alpha(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(mu),' $, \int\alpha_1u=$',num2str((1/Nx)*trapz(n1.*y)),'$, \int\alpha_2u=$',num2str((1/Nx)*trapz(n2.*y))),'interpreter','latex','fontsize',20);
%     set(gca,'fontsize',20)
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
%    
    
    if err<=tol
        n1=n11;
        break;
    end
    n1=n11;

end 
[y,n2]=IPOPT_FD(y,n2,Nx,ibound2,kappa,mu,2,r-n1,cond);






f=figure
     subplot(1,2,1)
     surf(n1);
     view(2);
     colorbar;caxis([0 1]);
     shading interp;
     subtitle('Player 1','interpreter','latex','fontsize',20')
     xlabel('$x$','interpreter','latex','fontsize',10')
     ylabel('$y$','interpreter','latex','fontsize',10')
     xticks([1, Nx]);
     yticks([1, Nx]);
     xlim([1 Nx]);ylim([1 Nx]);
    xticklabels({'$0$', '$1$'})
    yticklabels({'$0$', '$1$'})
    set(gca,'fontsize',15)
     set(groot, 'defaultAxesTickLabelInterpreter','latex')

     subplot(1,2,2)
     surf(n2);
    view(2);
    colorbar;caxis([0 1]);
    shading interp;
    subtitle('Player 2','interpreter','latex','fontsize',20')
         xlabel('$x$','interpreter','latex','fontsize',10')
     ylabel('$y$','interpreter','latex','fontsize',10')
         xticks([1 Nx]);
     yticks([1 Nx]);
          xlim([1 Nx]);ylim([1 Nx]);
    xticklabels({'$0$', '$1$'})
    yticklabels({'$0$', '$1$'})
    set(gca,'fontsize',15)
     set(groot, 'defaultAxesTickLabelInterpreter','latex')

    f1=figure
        set(groot, 'defaultAxesTickLabelInterpreter','latex')
         surf(n2);
    view(2);
    %colorbar([0 1]);
    shading interp;
    subtitle('Player 2','interpreter','latex','fontsize',20')
         xticks([1 Nx]);
     yticks([1 Nx]);
     xlim([1 Nx]);
     ylim([1 Nx]);
cmap = [0,0.5,1;
        0.5,0,0;]; % 1st row = red; 2nd = gray; 3rd = blue
colormap(cmap); 
    xticklabels({'$0$', '$1$'})
    yticklabels({'$0$', '$1$'})
    set(gca,'fontsize',20)



    f2=figure
        set(groot, 'defaultAxesTickLabelInterpreter','latex')

         surf(y);
    view(2);
    colorbar;%caxis([0 1])
    shading interp;
    subtitle(strcat('State $\mu=$',num2str(mu)),'interpreter','latex','fontsize',20')
         xticks([1 Nx]);
     yticks([1 Nx]);
     xlim([1 Nx]);
     ylim([1 Nx]);
    xticklabels({'$0$', '$1$'})
    yticklabels({'$0$', '$1$'})
    set(gca,'fontsize',20)

% 
% f=figure
%     plot(y,'LineWidth',3.5,'Color','b');
%     %hold on;
%     %area(n,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$u(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(mu), ', $\int u=$',num2str(round((1/Nx)*trapz(y),3,'significant'))),'interpreter','latex','fontsize',15);
%     set(gca,'fontsize',15)
%     %ylim([0 2])
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
%     set(f,'PaperSize',[6 5]);
%     %print(f,strcat('state1d-game.pdf'),'-dpdf');
% 
% %     
%     f1=figure
%     area(n1,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
%     hold on;
%     area(n2,'FaceColor',[1 1/2 0],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$\alpha(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(mu),', $ \int\alpha_1 u=$',num2str(round((1/Nx)*trapz(n1.*y),3,'significant')),',$ \int\alpha_2 u=$',num2str(round((1/Nx)*trapz(n2.*y),3,'significant'))),'interpreter','latex','fontsize',15);
%     set(gca,'fontsize',15)
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
%     set(f1,'PaperSize',[6 5]);
%     %print(f1,strcat('alpha1d-game.pdf'),'-dpdf');
%       
%     
%   [y2,n]=IPOPT_FD(rand(Nx,1),zeros(Nx,1),Nx,ibound+ibound2,kappa,mu,1,r,cond);
%         
%   f=figure
%     plot(y2,'LineWidth',3.5,'Color',[0 1 1/2]);
%     %hold on;
%     %area(n,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$u(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(mu), ', $\int u=$',num2str(round((1/Nx)*trapz(y2),2,'significant'))),'interpreter','latex','fontsize',15);
%     set(gca,'fontsize',15)
%     %ylim([0 2])
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
%         
%     ylim([0 1]);
%        
%     
%     set(f,'PaperSize',[6 5]);
%    % print(f,strcat('state1d-game-pure.pdf'),'-dpdf');
%         
%         
%   f1=figure
%     area(n,'FaceColor',[0 1 1/2],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$\alpha(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(mu),' $, \int\alpha u=$',num2str(round((1/Nx)*trapz(n.*y2),2,'significant'))),'interpreter','latex','fontsize',15);
%     set(gca,'fontsize',15)
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
%     
%     ylim([0 1]);
%     
%     set(f1,'PaperSize',[6 5]);
%    % print(f1,strcat('alpha1d-game-pure.pdf'),'-dpdf');
%     
% 
%     
% f=figure
%     plot(y,'LineWidth',3.5,'Color','b');
%         hold on;
%     plot(y2,'LineWidth',3.5,'Color',[0 1 1/2]);
% 
%     %area(n,'FaceColor',[0 1/2 1],'FaceAlpha',.3,'EdgeAlpha',.3);
%     xlabel('$x$','interpreter','latex','fontsize',20')
%     ylabel('$u(x)$','interpreter','latex','fontsize',20)
%     title(strcat('$\mu=$',num2str(mu), ', Comparison between the resulting states'),'interpreter','latex','fontsize',15);
%     set(gca,'fontsize',15)
%     %ylim([0 2])
%     xticks([1 Nx/2 Nx])
%     xticklabels({'0','0.5','1'})
%     set(f,'PaperSize',[6 50.5]);
%    % print(f,strcat('comparison.pdf'),'-dpdf');
%     
%     
%     
%         (1/Nx)*trapz(n1)
%     (1/Nx)*trapz(n2)
%     (1/Nx)*trapz(n);%0.50.5


==> mediterranean/FindEllSol.m <==
function Y=FindEllSol(mu,m,lapl)
n=length(m);
opt=casadi.Opti();
y = opt.variable(n,1);
tole=1e-8*ones(n,1);
opt.minimize(sqrt(n)*0.5*mu*y'*lapl*y-0.5*sum(m.*y.^2)./sqrt(n)+(1./3)*sum(y.^3)./sqrt(n));
opt.subject_to(y>=0*ones(n,1))
opt.subject_to(y<=ones(n,1))
opt.subject_to(n*mu*lapl*y+m.*y-y.^2<=tole)
opt.subject_to(n*mu*lapl*y+m.*y-y.^2>=tole)

opt.set_initial(y,m);
    p_opts = struct('expand',true);
    s_opts = struct('max_iter',30000,'constr_viol_tol',10^(-9),'compl_inf_tol',10^(-9),'acceptable_tol',5*10^(-12));
    opt.solver('ipopt',p_opts,s_opts);
    tic
        sol = opt.solve();   % actual solve
    toc
    Y=sol.value(y);
end

==> mediterranean/OptimizeFishing.m <==
% Function for computing the optimal solution given an heterogeneity
%
% Inputs: graph-laplacian, mu, m0,kappa, heterogeneity and the tolerance
% Outputs: the resulting optimal state-control pair
function [y, M] = OptimizeFishing(lapl,mu,m0,kappa,r,tol,n,initu,initm)


     if ~exist('initu','var')
         % third parameter does not exist, so default it to something
          initu = zeros(n,1);
     end
     if ~exist('initm','var')
         % third parameter does not exist, so default it to something
          initm = zeros(n,1);
     end

    opt=casadi.Opti();
    Y = opt.variable(n,1);     
    m = opt.variable(n,1);
    tolv=tol*ones(n,1);
    kappav=kappa*ones(n,1);
    %opt.subject_to(Y>=10^(-15)*ones(n,1));
    opt.subject_to(-mu*lapl*Y+(ones(n,1)-r-m-Y).*Y==zeros(n,1));%<=tolv);
    
    %opti.subject_to(-tol<=(-2*mu*Y(j)+mu*Y(j+1)+mu*Y(j-1)+dx^2*Y(j)*(r(j)-m(j)-Y(j))));

    %opt.subject_to(-mu*lapl*Y+(ones(n,1)-r-m).*Y-Y.^2>=-tolv);
    opt.subject_to(sum(m)./n<=m0);
    opt.subject_to(m<=kappav);
    opt.subject_to(m>=zeros(n,1));
    opt.set_initial(m,initm);
    opt.set_initial(Y,initu);

    opt.minimize(-sum(m.*Y));

    p_opts = struct('expand',true);
    s_opts = struct('max_iter',10000,'constr_viol_tol',10^(-6),'compl_inf_tol',10^(-6),'acceptable_tol',10^(-6));
    opt.solver('ipopt',p_opts,s_opts);
    tic
        sol = opt.solve();   % actual solve
    toc

    M=sol.value(m);
    y=sol.value(Y);

end



==> mediterranean/OptimizePopulation.m <==
% Function for computing the optimal solution given an heterogeneity
%
% Inputs: graph-laplacian, mu, m0,kappa, heterogeneity and the tolerance
% Outputs: the resulting optimal state-control pair
function [y, M] = OptimizePopulation(lapl,mu,m0,kappa,tol,n)
    opt=casadi.Opti();
    Y = opt.variable(n,1);     
    m = opt.variable(n,1);
    tolv=tol*ones(n,1);
    kappav=kappa*ones(n,1);
    
    opt.subject_to(Y<=kappav);
    opt.subject_to(Y>=0*kappav);

    opt.subject_to(-mu*lapl*Y+(m).*Y-Y.^2<=tolv);
    opt.subject_to(-mu*lapl*Y+(m).*Y-Y.^2>=-tolv);
    opt.subject_to(sum(m)/n<=m0);
    opt.subject_to(m<=kappav);
    opt.subject_to(m>=zeros(n,1));
    %opt.set_initial(m,m0*rand(n,1));
    %opt.set_initial(Y,m0*rand(n,1));

    opt.minimize(-sum(Y));

    p_opts = struct('expand',true);
    s_opts = struct('max_iter',10000,'constr_viol_tol',10^(-9),'compl_inf_tol',10^(-9),'acceptable_tol',5*10^(-12));
    opt.solver('ipopt',p_opts,s_opts);
    tic
        sol = opt.solve();   % actual solve
    toc

    M=sol.value(m);
    y=sol.value(Y);

end



==> mediterranean/readsea.m <==
f=imread('medisea.png');
f=flipud(f);
%Erasing black sea
f(280:425,765:1000)=2*ones(425-279,1000-764);
%Erasing red sea
f(1:25,700:1000)=2*ones(25,301);
%erasing cantabric sea
f(412:425,90:125+145)=2*ones(425-411,125+145-89);

ff=f(1:425,125:1000);
clear f;
f=ff;
clear ff;
f=f-1;

ff=f(:,1:end-1);
clear f;
f=ff;
clear ff;

nnx=425/5;
nny=875/5;

ff=zeros(nnx,nny);

for i=1:nnx
    for j=1:nny
        ff(i,j)=sum(sum(f(5*(i-1)+1:5*i,5*(j-1)+1:5*j)));
    end
end
clear f;
f=double(ff>=9);


% f=imread('mediterranean2.png');
g=f(:,:,1)./max(f(:,:,1));
%g=flipud(g);
surf(g)
shading interp;
colorbar;
view(2)

% g=zeros(50,50);

mu=1e-2;
tol=10^(-15);
m01=0.05;
m02=0.05;
kappa=1;
maxit=100;
tolerror=1e-8;

ntrial=20;
%%g=zeros(ntrial,ntrial);
%Detect boundary points
[nx ny]=size(g);
data={};
n=0;
nodes={};
for i=1:nx*ny
    if g(i)==0
        n=n+1;
        nodes{end+1}=i;
    end
end
Nodes=cell2mat(nodes);

% node2grid=@(i) [fix((i-1)/(ny))+1,rem(i-1,ny)+1];
% grid2node=@(i,j) ny*(i-1)+j;
% node2grid2=@(i) [fix((i-1)/(ny))+1;rem(i-1,ny)+1];


node2grid=@(i) [fix((i-1)/(nx))+1,rem(i-1,nx)+1];
grid2node=@(i,j) nx*(i-1)+j;
node2grid2=@(i) [fix((i-1)/(nx))+1;rem(i-1,nx)+1];


A=speye(n,n)-speye(n,n);
for i=1:nx*ny
    if g(i)==0
        S=node2grid(i);
        b=S(1);
        a=S(2);
        arg1=find(Nodes==grid2node(b,a));
        if a~=1
            if g(grid2node(b,a-1))==0
                arg=find(Nodes==grid2node(b,a-1));
                A(arg1,arg)=1;
            end
        end
        if a~=nx
            if g(grid2node(b,a+1))==0
                arg=find(Nodes==grid2node(b,a+1));
                A(arg1,arg)=1;
            end
        end
        if b~=1
            if g(grid2node(b-1,a))==0
                arg=find(Nodes==grid2node(b-1,a));
                A(arg1,arg)=1;
            end
        end
        if b~=ny
            if g(grid2node(a,b+1))==0
                arg=find(Nodes==grid2node(b+1,a));
                A(arg1,arg)=1;
            end
        end
    end
end
lapl=diag(sum(A))-A;

lapl=(ntrial-1)^2*lapl;
m0=0.5*m01+0.5*m02;
r0=[ones(fix(m01*n),1);zeros(n-fix(m01*n),1)];
r0=m0*sin(linspace(0,1,n)).^2';
ycheck0=FindEllSol(mu,ones(n,1)-2*r0,lapl);

%%
%[y,n1]=OptimizeFishing(lapl,mu,m0,kappa,zeros(n,1),tol,n);
n1=gradDescent(n1,n2,mu,lapl,bound);

[y,n1]=OptimizeFishing(lapl,mu,m01,kappa,r0,tol,n,ycheck0,r0);
ycheck=FindEllSol(mu,ones(n,1)-r0-n1,lapl);
y=ycheck;
sum((ycheck-y).^2)/n
n2=n1;
% for i=1:maxit
%     [y,n2]= OptimizeFishing(lapl,mu,m02,kappa,n1,tol,n,y,n2);
%     ycheck=FindEllSol(mu,n2+n1,lapl);
%     y=ycheck;
%     sum((ycheck-y).^2)/n
%     [y,n11]=OptimizeFishing(lapl,mu,m01,kappa,n2,tol,n,y,n1);
%     ycheck=FindEllSol(mu,r0+n1,lapl);
%     sum((ycheck-y).^2)/n
% 
%     err=(1/n)*sum((n11-n1).^2);
% 
%     if err<=tolerror
%         n1=n11;
%         break;
%     end
%     n1=n11;
% end
for i=1:maxit
    n2=gradDescent(n2,n1,mu,lapl,bound);
    n11=gradDescent(n1,n2,mu,lapl,bound);

    err=(1/n)*sum((n11-n1).^2);

    if err<=tolerror
        n1=n11;
        break;
    end
    n1=n11;
end
n2=gradDescent(n2,n1,mu,lapl,bound);
y=FindEllSol(mu,ones(n,1)-n2-n1,lapl);

% ycheck=FindEllSol(mu,ones(n,1)-r0-n1,lapl);
% sum((ycheck-y).^2)/n

nnodes=node2grid2(Nodes)';
f1=figure
subplot(1,2,1)
    scatter3(nnodes(:,1),nnodes(:,2),n1)
subtitle('Player 1')
    subplot(1,2,2)
scatter3(nnodes(:,1),nnodes(:,2),n2)
subtitle('Player 2')

f11=figure
[xq,yq] = meshgrid(0:50/49:50, 0:50/49:50);
[xxx,yyy] = meshgrid(0:1/49:1, 0:1/49:1);
vq1 = griddata(nnodes(:,1),nnodes(:,2),n1,xq,yq);  %(x,y,v) being your original data for plotting points
vq2 = griddata(nnodes(:,1),nnodes(:,2),n2,xq,yq);  %(x,y,v) being your original data for plotting points
mesh(xq,yq,vq1); mesh(xq,yq,vq2);

subplot(1,2,1)
surf(xxx,yyy,vq1)
xlim([0,1]); ylim([0,1])
shading interp; view(2); colormap('jet');
colorbar; subtitle('Player 1')

subplot(1,2,2)
surf(xxx,yyy,vq2)
xlim([0,1]); ylim([0,1])
shading interp; view(2)
colormap('jet'); colorbar;
subtitle('Player 2')

f22=figure
vqy = griddata(nnodes(:,1),nnodes(:,2),y,xq,yq);  %(x,y,v) being your original data for plotting points
vqyy = griddata(nnodes(:,1),nnodes(:,2),ycheck,xq,yq);  %(x,y,v) being your original data for plotting points

subplot(1,2,1)
surf(xxx,yyy,vqy)
xlim([0,1]); ylim([0,1]);
shading interp; view(2)
colormap('jet'); colorbar;
subtitle('State')

subplot(1,2,2)
surf(xxx,yyy,vqyy)
xlim([0,1]); ylim([0,1]);
shading interp; view(2)
colormap('jet'); colorbar;
subtitle('check')



==> mediterranean/readseaMaxpop.m <==
f=imread('medisea.png');
f=flipud(f);
%Erasing black sea
f(280:425,765:1000)=2*ones(425-279,1000-764);
%Erasing red sea
f(1:25,700:1000)=2*ones(25,301);
%erasing cantabric sea
f(412:425,90:125+145)=2*ones(425-411,125+145-89);

ff=f(1:425,125:1000);
clear f;
f=ff;
clear ff;
f=f-1;

ff=f(:,1:end-1);
clear f;
f=ff;
clear ff;

nnx=425/5;
nny=875/5;

ff=zeros(nnx,nny);

for i=1:nnx
    for j=1:nny
        ff(i,j)=sum(sum(f(5*(i-1)+1:5*i,5*(j-1)+1:5*j)));
    end
end
clear f;
f=double(ff>=9);


% f=imread('mediterranean2.png');
g=f(:,:,1)./max(f(:,:,1));
%g=flipud(g);
surf(g)
shading interp;
colorbar;
view(2)


mu=10;
tol=10^(-15);
m01=0.3;
m02=0.1;
kappa=1;
maxit=100;
%Detect boundary points
[nx ny]=size(g);
data={};
% for i=1:nx
%     for j=1:ny
%         if g(i,j)==1
%             data{end+1}=[i;j];
%             if i~=1
%                 data{end+1}=[i-1;j];
%             end
%             if i~=nx
%                 data{end+1}=[i+1;j];
%             end
%             if j~=1
%                 data{end+1}=[i;j-1];
%             end
%             if j~=ny
%                 data{end+1}=[i;j+1];
%             end
%             
%         end
%     end
% end
% data2=(cell2mat(data));
% data3=unique(data2.','rows').'; %idk if I should use columns
n=0;
nodes={};
for i=1:nx*ny
    if g(i)==0
        n=n+1;
        nodes{end+1}=i;
    end
end
Nodes=cell2mat(nodes);

% node2grid=@(i) [fix((i-1)/(ny))+1,rem(i-1,ny)+1];
% grid2node=@(i,j) ny*(i-1)+j;
% node2grid2=@(i) [fix((i-1)/(ny))+1;rem(i-1,ny)+1];


node2grid=@(i) [fix((i-1)/(nx))+1,rem(i-1,nx)+1];
grid2node=@(i,j) nx*(i-1)+j;
node2grid2=@(i) [fix((i-1)/(nx))+1;rem(i-1,nx)+1];

%%86 44

A=speye(n,n)-speye(n,n);
for i=1:nx*ny
    if g(i)==0
        S=node2grid(i);
        b=S(1);
        a=S(2);
        arg1=find(Nodes==grid2node(b,a));
        if a~=1
            if g(grid2node(b,a-1))==0
                arg=find(Nodes==grid2node(b,a-1));
                A(arg1,arg)=1;
            end
        end
        if a~=nx
            if g(grid2node(b,a+1))==0
                arg=find(Nodes==grid2node(b,a+1));
                A(arg1,arg)=1;
            end
        end
        if b~=1
            if g(grid2node(b-1,a))==0
                arg=find(Nodes==grid2node(b-1,a));
                A(arg1,arg)=1;
            end
        end
        if b~=ny
            if g(grid2node(a,b+1))==0
                arg=find(Nodes==grid2node(b+1,a));
                A(arg1,arg)=1;
            end
        end
    end
end
lapl=diag(sum(A))-A;




%r0=[ones(fix(m01*n),1);zeros(n-fix(m01*n),1)];
%%
%[y,n1]=OptimizeFishing(lapl,mu,m0,kappa,zeros(n,1),tol,n);
[y,n1]=OptimizePopulation(lapl,mu,m01,kappa,tol,n);

nnodes=node2grid2(Nodes)';
scatter3(nnodes(:,1),nnodes(:,2),n1)

scatter3(nnodes(:,1),nnodes(:,2),y)
%%
% opt=casadi.Opti();
% Y = opt.variable(n,1);     
% m = opt.variable(n,1);
% tolv=tol*ones(n,1);
% kappav=kappa*ones(n,1);
% 
% 
% opt.subject_to(-mu*lapl*Y+(ones(n,1)-r-m).*Y-Y.^2<=tolv);
% opt.subject_to(-mu*lapl*Y+(ones(n,1)-r-m).*Y-Y.^2>=-tolv);
% opt.subject_to(sum(m)<=m0);
% opt.subject_to(m<=kappav);
% opt.subject_to(m>=zeros(n,1));
% opt.set_initial(m,3*ones(n,1));
% opt.set_initial(Y,3*ones(n,1));
% 
% opt.minimize(sum(m.*Y));
% 
% p_opts = struct('expand',true);
% s_opts = struct('max_iter',10000,'constr_viol_tol',10^(-6),'compl_inf_tol',10^(-6),'acceptable_tol',5*10^(-12));
% opt.solver('ipopt',p_opts,s_opts);
% tic
% sol = opt.solve();   % actual solve
% toc
% 
% 
% 
% 
% 
%     M=sol.value(m);
%     y=sol.value(Y);
%result=find(cell2mat(nodes)==1775928)

% for i=1:nx
%     for j=1:ny
%         if g(i,j)==1
%             data{end+1}=[i;j];
%             if i~=1
%                 data{end+1}=[i-1;j];
%             end
%             if i~=nx
%                 data{end+1}=[i+1;j];
%             end
%             if j~=1
%                 data{end+1}=[i;j-1];
%             end
%             if j~=ny
%                 data{end+1}=[i;j+1];
%             end
%             
%         end
%     end
% end


